Scaling up masked audio encoder learning for general audio classification

Despite progress in audio classification, a generalization gap remains between speech and other sound domains, such as environmental sounds and music. Models trained for speech tasks often fail to perform well on environmental or musical audio tasks, and vice versa. While self-supervised (SSL) audio representations offer an alternative, there has been limited exploration of scaling both model and dataset sizes for SSL-based general audio classification. We introduce Dasheng, a simple SSL audio encoder, based on the efficient masked autoencoder framework. Trained with 1.2 billion parameters on 272,356 hours of diverse audio, Dasheng obtains significant performance gains on the HEAR benchmark. It outperforms previous works on CREMA-D, LibriCount, Speech Commands, VoxLingua, and competes well in music and environment classification. Dasheng features inherently contain rich speech, music, and environmental information, as shown in nearest-neighbor classification experiments. Code is available https://github.com/richermans/dasheng/.

==> code/plot_lmns.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b8fed508",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import torch\n",
    "import torchaudio"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "19c0984d",
   "metadata": {},
   "outputs": [],
   "source": [
    "wav, sr = torchaudio.load('./Shui_3.wav')\n",
    "wav = wav[...,15200:(15200*2)]\n",
    "lms_ext = torch.nn.Sequential(torchaudio.transforms.MelSpectrogram(n_mels=64, f_min=0,hop_length=160, win_length=512, n_fft=512,sample_rate=16000), torchaudio.transforms.AmplitudeToDB())\n",
    "lms = lms_ext(wav)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "7228923b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x1800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(style='white')\n",
    "plt.figure(figsize=(4,18))\n",
    "\n",
    "plt.imshow(lms.squeeze(0), origin='lower', cmap='viridis')\n",
    "sns.despine(left=True, bottom=True)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "# plt.gca().set_aspect(3.0)\n",
    "plt.savefig('lms.png',transparent=True,bbox_inches='tight' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "26993558",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x1800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(style='white')\n",
    "plt.figure(figsize=(4,18))\n",
    "plt.imshow(lms.squeeze(0), origin='lower', cmap='viridis')\n",
    "sns.despine(left=True, bottom=True)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "# for i in range(0,64,16):\n",
    "#     plt.axhline(y=i, color='white', linestyle='-')\n",
    "for i in range(16, lms.shape[-1], 16):\n",
    "    plt.axvline(x=i,color='white')\n",
    "# plt.gca().set_aspect(2.0)\n",
    "plt.savefig('chunks.png',transparent=True,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "id": "da902bab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAACSkAAAV+CAYAAACQnimbAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd5jkSH3/8c+Y+2EMJtgGY0zOYGxyMBgwmGwyHJkjHTmYcCbnYHI+MndHvLu9sHu7e5tzzjnnnGdnZnd2curfH9phe3o6SOoqVZX0fj3PPj070y19WyqVSqWvqlpKpVJJAAAAAAAAAAAAAAAAAGDJX7kOAAAAAAAAAAAAAAAAAEC+kaQEAAAAAAAAAAAAAAAAwCqSlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAAAAAAAAAAAAAAAgFUkKQEAAAAAAAAAAAAAAACwiiQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAADAKpKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAAAAq0hSAgAAAAAAAAAAAAAAAGAVSUoAAAAAAAAAAAAAAAAArCJJCQAAAAAAAAAAAAAAAIBVJCkBAAAAAAAAAAAAAAAAsIokJQAAAAAAAAAAAAAAAABWkaQEAAAAAAAAAAAAAAAAwCqSlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAAAAAAAAAAAAAAAgFUkKQEAAAAAAAAAAAAAAACwiiQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAADAKpKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAAAAq0hSAgAAAAAAAAAAAAAAAGAVSUoAAAAAAAAAAAAAAAAArCJJCQAAAAAAAAAAAAAAAIBVJCkBAAAAAAAAAAAAAAAAsIokJQAAAAAAAAAAAAAAAABWkaQEAAAAAAAAAAAAAAAAwCqSlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAAAAAAAAAAAAAAAgFUkKQEAAAAAAAAAAAAAAACwiiQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAADAKpKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAAAAq0hSAgAAAAAAAAAAAAAAAGAVSUoAAAAAAAAAAAAAAAAArCJJCQByZqTkOgIAAAAAAAAAAAAAAMYiSQkAcuTcgPTASdIHV7uOBAAAAAAAAAAAAACAS0hSAoAc+e1e6XiP9Ks9riMBAAAAAAAAAAAAAOASkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAAAAAAAAAAAAAAAgFUkKQEAAAAAAAAAAAAAAACwiiQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAADAKpKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAAAAq0hSAgAAAAAAAAAAAAAAAGAVSUoAAAAAAAAAAFhSKkX/AAAAAKDoSFICAAAAAAAAAMCCUkl6+kzp32eSqAQAAAAAl7kOAAAAAAAAAACAPDrbL61pu/Tzve7kNh4AAAAAcImRlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAcqTkOgAAAAAAAAAAAAAAAKogSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAIEdaXAcAAAAAAAAAAAAAAEAVJCkBAAAAAAAAAAAAAAAAsIokJQAAAAAAAAAAAAAAAABWkaQEAAAAAAAAAAAAAAAAwCqSlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAACwrlVxHAAAAAABukaQEAAAAAAAAAIAFLa4DAAAAAACPkKQEAACQkX2d0uWLpXVtriMBAAAAAAAAAAAAskWSEgAAQEZeuUiadER66gzXkQAAAAAAAAAAAADZIkkJAAAgI3s7XUcAAAAAAAAAAAAAuEGSEgDkSMl1AAAAAAAAAAAAAAAAVEGSEgAAAAAAAAAAAAAAAACrSFICAAAAgAyNlKThEddRAAAAAAAAAACQLZKUAAAAACAjpZL0+GnSv0wlUQkAAAAAimBrh/TbvdEDKwAAAEV3mesAAAAAAKAoOgelbeein0/1Sfe9s9NwAAAAAACWPW5a9HqXy6Q3P9htLAAAAK4xkhIAAAAAAAAAAABg0cZ21xEAAAC4R5ISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAycLhL2tvpOgoAAAA3LnMdAADAnBbXAQAAAAAAAAAAqiqVpAffFv187g3S3e7oNh4AAICsMZISAAAAAAAAAAAA0IQ9nVLXYP33jJQu/Xyy1248AAAAPiJJCQAAAAAAAAAAAEhpXZv0qCnSwye7jgQAAMBvJCkBABKZdkz67IaxT/0AAAAAAAAAQFHddiR6Pd3nNg4AAADfXeY6AABAWF6xMHr9t7+T3vxgt7EAAAAAAAAAAAAAAMLASEoAgFSO97iOAAAAAAAAAAAAAAAQCkZSAoAcaOuXdpyTmIENAAAAAAAAAAAAAOAjkpQAIAceMVnqGJCecS/XkQAAAAAAAKAaHi4DAABorK1f+uVu6YqHSA/8W9fRADCN6d4AIAc6BqLXFa1u4wAAAAAAAMAlLS2uIwAAAAjL25dLX9osPWu260gA2ECSEgAAAAA4UOJRegAAAADIBfIRAcCceSej12M9buMAYAdJSgAAAACQETquAQAAAAAAAABFRZISAAAAAAAAAAAAAAAAAKtIUgIAAMgIMzsBAAAAAACEr1SSrlgmfWi160gAAADCQpISAGRgeCS6cAUAAAAAAAAAhO1Al3T9QemXe6K+3zToLgYAAEVEkhIAWNY7JD3kNulVi1xHAgAAAAAAAABo1lDKxKSWFrNxAAAAhOYy1wEAQN7NOykd7Yn+AQAAAAAAAADyJW7yEaPtAwCAomMkJQAAAAAAAAAAACClNMlHDKoEAACKiCQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAJxjpDkg30hSAgAAAAAAAAAAACpsbJeePVtafsZ1JAAAAPlAkhIAAIAn5p+UvrhJGh5xHQkAAAAAAABeOE9adkZ61uza7ylJamHYDwAAgFgucx0AAAAAIi+YF70++G+ldz3MbSwAAAAAAABF19Zf/fckJQEAAKTDSEoAAACeOdjlOgIAAAAAAAAAAADALJKUAAAAPFMquY4AAAAAAAAAyFbPkNTa5zoKAABgE0lKAIBUGNEYsIccJQAAAAAAABTNP98q3fsW6VSv60gAAIAtJCkBAFIhiQJIjuQ+AAAAAAAAoLrOweh1+Rm3cQBwi/tPQL6RpAQAlrWQlQAgIS7CAAAAAAAAwpGmC5j+HwAAUEQkKQEAAAAAAAAAYBkJCQAAAI3x7D+QbyQpAQAAAAAAAABgATfZgPwjAdE8tikAAPlFkhIAAAAAAIEaHpHev0q6/oDrSAAAAADUQ9IiAAAASUpALn1zq/TMWVLPkOtIIEklHvsAAACAJTcdln6zV7piuetIAAAAgOKK0wVcivk+AACAPCNJCcihL2ySVrRK1+x1HQkAoJ4VZ6Q3L5VO9LiOBAAQqtY+1xEAAIB6SEgA8i/tCEkhjKx04IL0sNukX+x2HQkAAMgLkpSAHOsfcR0BAKCeZ86WJhyS3r3SdSQAAAAAAABIK4SEozQ+tlY60CV9eE226yXBEwCA/CJJCQAAwLEDXa4jAACEKq83QwAAAAC4N8CD0AAAwDCSlAAAAAAAAAAAAAAAQK4d6pIePEn60Q7XkQDFRZISkGMMiQoAfqFeBgCY1sJQSgAAAAAAALF8eoN0uFu6ar3rSIDiIkkJACzjxhGApKg2AAAAAAAAwsBDaeaV2KhAodm8rzbINJaAcyQpAQAAAIAD9LkCAAAAQJgq75/zoCoAl7oHpefMln7AFGYAAkCSEgAAAABkhI5rmEaRAgAAAACg2H61V1pyRvokU5gBCABJSkCOMSRqsX1yPWUACFUWh+7Vu6QrV0gj1BMAAAAAkAmSiwGUo0sGgCk9Q64jAID4LnMdAADAjh/skC5/gPS0e7mOBICPPro2en3dA6UX39dtLACA9BidCwAAAEDekMAFwLRPrpfO9vFwP+ADkpQAIMc6B11HAMB3F3jKBgAAAAAAAACQYz/YEb0+6m5u4wDAdG8AgICc7pXa+11HAQAAAAAAAAAAgNAMMpIS4BxJSkCOcZ6FTSVJU49Kx3uyWV/XoHSfW6V73pzN+gAAAAAAAACgkVJJYhZms5iOCSg26gAg35juDQCQyg0HpS0d0mUt0sBb7a/vYJf9dQAA/HWiR7r3naQ78JgFAAAAAMCxyqQkU/fTf7s3en3Pww0tEAAAwDN08QMAUtnSEb0OkdEOBGFoJEryAEK06JR0v4nSSxe4jgTwD08XAgAAAOGo13w/PyC9b1X078JgZiEBQCxTj0q/2WNn2aWSdPtR6eCF6P8tDE8H5BpJSgBgwPyT0mc3SIMjriMBgOpeNC9K8lh62nUkQHI/2x29zjnpNg4AAAAAAKR0IydV3nOv/H/f8KWfBzzpZyZRAAjT2rPSAyZKNx40t8xXLZLev1rafd7cMkfNOC69cpH00Mnmlw3APyQpATnGU9XZecE86TvbLw3HCwC+WXgxOenXlp52QfF8f7v0/LlS75DrSAAAAIAw0FUHFFuIdYCrewwhbivAlFJJ+tImacrR9Mt43RLpWI/0lmXGwvqLM33ml7nsjPllAvAXSUpAjvGUQ/YOdrmOAACAbHxqg7TglPTFzSRGAwAAALXQPQcAAJKYflz6xlbp1Yvif6aya86X0dgAoBqSlAAAAAqM5BI064c7pB/scB0FAAAAAADICxI8UWTHe1xHEJbhEekQAwgAQSFJCQAAwLHKjhc6YhCaT21wHQEAAAAAAACAonnTUukht0k3HnQdCYC4SFICANS19LT09uXSmV7XkQAAAAAAAACAXxikerwd56QVZ9J/nm0K2DP5iHTTIddRmHPrkej1e9vdxgEgvstcBwAA8Nt/zole+4elCc92GwsAAAAAAAAAuGZiFOw8J+L86+3R65HXSPe7i9tYAFwyOCK9ZnH08/P+SbrnndzGY1LcOrWU58oXCAQjKQEAYjnAnL5AZrhOAgAAAAAAQOgO0qcM1HS8R7p6l3RhMLt1Do1c+jnL9SaVJhGUPnUgHCQpAQAAAAAAAIBH+oal3++XTva4jgQAAAA2PHOW9NG10ofXuI4EALJFkhIAAECBtZgYnxwAAACAUV/aJL1rhfTUma4jAQAge4yIgiI43B29zjzuNo68iDuNG/UL4B5JSgAAAI5xYQTURy4dAAAommnHotfjjKQEAACQC+cGpP9dL21qN79s+s4AhIQkJQAAADi36JQ094TrKFBpaET63Eb2DQAAAAAAANCMq9ZJP9whPXG660gAwC2SlAAgMBvbpZsPuY4CQBo+jpgUdxhcmwaGpf+aK71ovnR+wHU0KHfdPunb26J9AwAAAACIjJSkI92uowAAhGRzh71le9DFCwCxkaQEAIF50nTpjUulFWdcRwIAZvSPXPq5c9BdHBjvYJfrCAAAAADAP1eukB40SfrTAdeRwAckB5jnw0N1AADADpKUACBQO8+7jiBbXJciD5gbHABgWgsnFwAB6BuWvrJZWtfmOhIAMOMPF5OTvr7FbRxwJ207PLTkG643ALhgs6qkWgPcI0kJACwL7cITQH70DLmOAGjOrYelL24iURWoh7YmgBB8f7v0tS3SU2e4jgRAI0Mjjd8DwIzKG+U07QEAQBGQpATkSEe/tIwpwAqHG1MAqvnpTulvb5RuOOg6EiC91y+R/m+rNOdE/fdxIwUAAL9tO+c6AgBxTDgo/c0N0m1HXEcC+C9Nn2yj0TuW57Bvn65rAGkw2hGQbyQpATny2GnSs2e7jqLYsm44lUrS8+ZmvFIAQfjYuuj1rcvcxgGY0FVnVLDTvdLf3yS9a0V28QAA8qWjX/rWVulQl+tIAMCtNy+ThkvSaxe7jgQoptctcR3BeK4ekCW5CbYMjUivWSR9Z5vrSMLFNJAAmkWSEpAjx3tcR4CsnemTFp3OZl2M2ARkZ/Q679MbpLct4/gD6vnN3iiJ6ff7XUeSHIc2APjhA6ulz29iKjIAAHyUpz6RHH0VIFhTj0mTj0qf3eg6ktrIAbKLJCvAPZKUgBzjPAvfHemWvrFFOtvX+L2UZ+TN46c1fs/3tkt/PpjP6TFmHo+m8cpTZyMQB+czAPDPwlPR69l+t3EAAICx3rNSesQUqXvQdSR2pO0SKZWkGw9KezuNhgMUQned0brzpFafK12xAHxAkhKQYzQ28qO9X/rkemlbh+tIzHr2bOlLm6UrlruOBMjeljrHc2X9PTBiNRQnXrpA+uImacZx15EAftvULj3udo4VALCJJ2kBAPDTtfuk/RekCYdcR1Jf1g9g3XxYessy6ZFTsl1vlri3gSLLqvxzHQTAFZKUACAAH1ot/WCH9NgYI6+E5Eh39Dr/pNs4ALhzjKlKgbpesVDaek562QLXkQAAAKBZjCQL5IfLm/srWt2tOylyIIBsZNnGoD0DoFkkKQGAQbbaZuvbLS0YgBdcdthwTQn47XxOpzUAAAAoCm7Q5xvX1AAAAEAyJCkBgevovzQaDQAAzTjcJd12hKdhAAAAAAAAACDPitoHXNTvDfjkMtcBAGjOP9wcvZ643G0cAIAwlT/V++DbotcJz5Je/yAX0fAUqm/YHwAAAG64nEYIQHwcqoAdJBEAzanVluS8RX8n4ANGUgJyYiPTgXkrLx2LefkeABpbfDrb9VG9AAAAAAAAAAAk+ouBvCNJCQDgjWv2Ss+YKbX2uY4EAAAAAAB3GEECAJAHnM6KY9oxaed511EAl0w6Ir1hidQ54DoSAJVIUgIAeOO9q6RVZ6UvbY7+Pzwi9Q65jQkAAAAAAACAOyEkuuQ1udTV6PqM6h+Wla3SKxZKj5nqOhK48q4V0vPnSiMO68LKVV++WLrlsPTNbU7CAVAHSUoAYFHXoNRDkk1iXYPR61NmSHe5kUx3AAAAAAAAAH7KaX6SU3lN+sqrTe2uI4DrxL7f75cWnJLWt7mNo5ozzNwBeIckJQCp3HJYes9KaWDYdST+6h+W7jZBeuNS15GEa1NH9Lr4tNs4AKCoeHARAAAAAIDxKq+X4yYIkHuD0Fy3T3rTEu4FIR6XIykBCAdJSkBOfGZDtut7wxLp2n3SNfuyXW9IjvW4jsCstE+vnO5N3jCtti7atkA+cWyjWXkrQ50D0msXSTcdchwIgpG3YwBAuOpdM1JXAQAwHg8GIQTvXinddDgaKQfwGXUqEA6SlICc2HrOzXpPM0yiU7Y7egdHmvv8vJPSfW6VXr/ETDxAUXGBBRTHt7dLtx2V3sRIjACAgAyOSI+bJl2+2HUkAJAtkjDzqXOA6caASh0DriNAPXmrs3L2dQBUIEkJAAxqqfFzqB4+ubnPf3979DrpSLLP0QBF0eWh/gDQWLUOpNa+xu8BAMA3y85I284lv/YDAMA3K1ule9wkXbnS/LIr+3vqXe4VvW+IS2EUmc3jn2MLgA9IUgKAgNm+WD3SbXkFAAAAAOAYCaEA4KdzjNoBB/5va/TaaGor280HX5ontJOA/GopSDZkQb4mEBSSlAA0hYuU2mj4pEexQl7FLduujwHX6weKoiidQQAAAEBSNx6U/v4m6SubXUdSH036bNBPAQD+oD8LQLNIUgJyjHaCf96+XLr+QLLP/GK3tO/C+N+buDj/8U7pQZOkg1WW7zOS45A3jYq0zSLv2+HE8Q0AydDmBwAAefSB1dHr17a4jQMwqYhdHlyvAPG09TOzhS0kVQH+IUkJACyp1vD50wHpiuXJlvPhNWbiqeYT66KG7yfW2VtH1la3SsvPuI4CQLl3LpdeOp8EpBCxy9xjHwAAAACA3+jvqC3tpmGTomjudXP0QPmZXteRAIB9l7kOAADg3nBOrvoGhqWnz4p+PvcG6W53dBsPgMgfLo4gt+O89Jh71H8vT7ag6DgEAAAAAGAsH6+TfIwJQPi2njOznCImT9b6ytTXgH8YSQlAUwrYzomNhk98ppIS+kcu/Xx+0MwygbwbPfx+u9f+ukY4aQBVHeqSWvtcRwEAAHxC8j4AAADQPLqkAf8wkhKQY5x44VrcTtU4Wf30zyLPXJfvo93S+1a5WXcRn+qBWa6Pn2ad7ZMeclv088gVbmMBAAAAgKIL/RoTcIHuPbPYngDyjpGUAAAACu7cQP2/9wxJ394m7TqfTTxAkezkuAIA5xixpnmNNiGbGEBSruqNC4PSyZ747290I/lEj/TqhdK8k02FBRQOD7UB9tk4zny9tqJOAfxCkhIQqLVnpT/udx0FXPK0rQfAAtfH+5c2S5/bKP3LVMeBAAVAnwkAAEB+0dZLb9EpaW+n/fX83U3SfSdKp3vNLO/9q6Qpx6QXzjOzvFCUStIXNko3HnQdSXbyegPc14QDAGPFrYI4pAH4gOnegEA9babrCBCaUkkaHJHueAfXkQAIzarWZO8fKUWjL/3t/7MTD1Aup/3AAAAAyAlu8Ddva4f0X3Ojn21PkTxy8QJjzVnp5fdvfnnHEozKlCeLTkvf3Bb9/KYHN788rvsAhKpUkl62QPpr7stYR5MLCAcjKQFoSl6fEEmrVONnH7xlmXS3CdIpQ0+CletsMFVUViiPgBnNHkrPnxvVN0e6jYQDFAodKgBC9d6V0qsW0iYHEKaBYdcRoJ5NHa4jiGfBSenBk6TZJ1xHko2hEendK6U/Hxj/tzN92cfjEs0f89imyMu5+XiPNPOENPloNKVoNaH1BdW75jN1PRjaNgGQDElKAJBzpZJ05QppwiFpYET63T7z67jHTVK/xYsGLkqBsCw6Hb0WaVh3ZGekYCcFbvYDCMU1+6Spx6Tt51xHAuQDbYDsrG6V7nSD9OXNriNBuVBGoCoP8/nzpMPd0kvmOwsnUzcclK7bJ71tuetI3EhbRKnekUemq+yd56Nz8/+sMbzgjGxok36zJ2rPxTnms6oXjnZL5zx54BxAsZGkBAABi9N4XXVW+t1+66EYHaEpkH4oIBfymPCxpUP62S5peMR1JOHzsT6+9y3Sd7a5jgIAUMtwDtsWAPLt4+ui169vcRuHj4ZHohEggGpa+11HYEfa6+BQEuuAEIyek3+2220caT15hvT+1dKkI80va81Z6RkzpZWt9d/XqAo61Ss9cJJ034nNxwQAzSJJCUBTQrr4+t526S1L83lDvp6eIXfrNlU80iwnoKIJjJNl+X3zMmnJmQxXmIHHT5P+Z202CZrIXlu/9NmNrqMwgxESYALFCEAIqKuAML1qkXT/icWZvsyGkPpOEeGcZRbbM1/6hunLSGLbueaX8ezZ0YPo/zEr2ecqzz/r2xq/xyUTsVA0gXCQpASgMD69QbrxkDTzuL11ZN2m86gNaR0NTBRJ1uX9IxVDJ2dZt1RegJrs6NjYbm5ZgClFOncDAAAgbNMv9qH9ZKfbOACEbWhEeu6cZFN3kQjjnz2d0p1vkK5c6TqScMVNxCl/2wAjxQPIIZKUABROl8ORhQAA45G0gTRa+1xHAADIC26CAYB/XF8ncmqADUnK9bFuafkZaXVr+G2V+aekxafDnboLkdERy3/PyOWpxTmWXZ//XElbzx3tNhsHgGxc5joAAMha6Bd1RZB2F7Fr4buiXmSOqnaMUif7zefd8+XN0qleaWnOpiv0aajtorswKN1+THrpfaW739F1NPYNj0h34DEmAADgifJrEZ+byD5fM+WJj30HtkN6wvRLP9/+XOml97O8whpMbPshRoIBkFDcqufWw1bDAGAJXZAAADpUAADB+f1+afJRqa3fdSTIq3eukN66THrTUteR2Df3hHTnG6Vr97qOBAAAv605K20/l+wzPiZXAAjL5KOuI0jP5yRDAOnwgB2AZpGkBAAA4JlSKZ9PmXH9mg+lkvRWD5I2+oZdR4C8m3Qkep11wm0cWXj1ImlwRHrPKteRAADgrzO90r/PlP7tdteRFE/IeV5FvQ4O+XuniT3kMoqwtfdLK864T4jlGHCPfQAgJCQpATkW8sUgABTZd7ZL97nV3fq5qEU9a85KNxxyHUV+VB5vlR2LHI8AABQTT6hnJ+62PtpjNw7kUyjt+cNd0s93Sz1D8T9T9Goqy2SmUMoRsveIydIzZ0tTj7mOxKyi1y8hC6EN6zqpDwBJSgAA2Wv0B9AeBbzl0xRWaY9lrvfyqc/yKF+neqUPrJY2t9tdDwAAsKujX7p6VzT6DDCYw5FiYZfrPiXX68/a46ZJH1kjfWFT9H+OWZgUQtJCqNoHotepAU8JCAAoHpKUAMCSvE3V5FOyQa1Yyn/PxS/gn5PcoEIM71gu/XqP9ITpriMB/LT/gtTPdIcAPFPt+usty6SPrpVetjD7eOCXX++R/vp6aVrORnlAekkTYFx08cTtB8tL91PnYPS64JQ083h0zP5yd/rlme5HLHo/n8tRP4q+7QGY1TskrWuzU69RXQHhIEkJAAwbbVy9nI7Y2LjYBYrhxfOl6dyYQANbzrmOwC3Oiahn4Snp4ZOlp8+89DuKDHzj08MNcGvWieh1XZvbOODeB1ZHr69f4jYO+OHLm6MEmNWtriNBLW+4eKx+aI3bOELD9EFmsTmBfHr+POmpM6Tf7Y/+3zcsne1zGxOA7JGkBAAGtfZJ95so/e96aXen62gAwD/f2e46AiAsdMyi3B8uduJt6nAbBwAAQFpf3xK9fnyd2ziyQkI5TAj5ujDk2IGQ2U6c7B2SHj9N+nDChNaVF5OUr9sXvT5govSPt0inDSQqUd8A4bjMdQAAwsYTImP94UD0+sMd9tfl26YfjedQl/R3d5Tufken4QBeqnXc0mkJAAAAAMAlXCe74Wtfr424WvukLR3Sf/3T2BFtGd0WQFE0U7dOPBLVoVs6pFfeL/1yzvZHr0vPpF8GgPAwkhIABCxOGzLL6+pDXdJDbpP+/qYMV1qDr50qQIg4nAAAAACguKr1LY1woSip2NfLoX/3R02RXjBPuumQuxhC34ZxZdE/3T0ovWWpNOlIBisDEig/zuMkQba0hFE3DJcF+aL5l34O4b5MACECuUeSEpBjnGjDd6y7+WVUloNG5eJsn/S97dKp3uTrGs12T1r2TDVcedAJocprfR3nmMzrdwcAAOFgxAQAqK/yuu3ABekfbpK+sNFJOLDMxHkxhFNrx0D0Ou1Y88tK0rcZwg38UX3DriOI77s7pBsPSZcvdh2JG80Uq9H7ASd7jIVT0+7z0rtWSHs7678vhDokjVrfy9X35ToIgCskKQGAxz69Ift1vmlptN7/nj/29y7bq6WY6w/oGh8AgKrnLfqHAISOemyszgHpS5uk7edcR4KQ7T4vTT3qOgrgki9tks4PSt/cls36Qj63hBx7I5Xf7USP9LrF0sJTTsIxJm4SUd6TuRadku58gzT7hOtI6vvVnihhMs0Dt4i8+eL9gBfPb/zeZj13rvT7/dEoZvXUOwx7hqTTge5vl/cvSEgC4BOSlAA0JcSGTUgx9zZ4WiXNV2n0mfkXOxI2daRYuEdC2s8AgOKo7JDidIVmkaQN+O2q9dI3tkr/drvrSOxqdD4LadQIVwaGpVcvlH6yM/p/+TZ79FTpVYuiG8YIG4dCfOX9Oi62G/squfevkiYekZ4313Ukbtjsi6w8j2ZxHfmxdRmsxIAPro4SJrcG3pft0ryL7Yut59IvI26ZHE0mO9LEDBL/dIt0n1uzGfmpWWnqhVIp3THezHlr8Wnp4IUmFmCByXqOaxHAPyQpAfDelzdLL5gbddihGLhhC7hl6sKtZHBZJpRKfsUDVDvfUUQBIHs22wdr2+wt2yecv5p3wyFpyjHp43VuCq9vzywcGMRDVAhN2iJ7JICEgThCOGZ9PO+WStE0Xp9xMDOAJF0YdLNeZK9rKHpd1uo2jjjiXme09tuNo54NbdJz50gPnewuBttaWsbWmwFU80DukaQEwHtf3xKN7jPpiJnlcYPaDpsNuxb5efENZCWEDjLflUrR05zPn8t5AAAqUS0CsI32bGNFuLlKMYApWzqktWftroPyCiSz83w0jdd3t4//G8dT/nFN6V7a48z0QxUhtPsbxbjrvPSdbdHUggDsuMx1AAAQV/+I6wjyy7eLCN/iARC+M33SotPRz2390j3v5DYeAAAAAMVj877dwLD0wTXSi/9ZuvyBFlfk2PCI9Php0c/tb5DucUdpfZt07ztJ97tL9vEEcC82F/LSV5i2vITw/Wv13XOMAJfk5cFJ299jg+PRaP9lavTa1i9990luYwHyipGUAASDCxoAIRsMONEy1Pq31vVyCE/0+IzNZ1ZO+qcAAJYwXS2AuH67T7pun/T6JfbXZeKaKu0yhsrqxNa+aLSDp8yQHjCp+ZgQqbdrSiVpXZvUN1x/GZy6UI7yYF/e+mry9H3y9F2y8r/r033O9HXTGsujNgJFRpISgGCYvqk894S0/IzZZeZZ3i8mh0ekoYCTSOC3FWekv75eGsn7gYRCoBjbRecVgNBxnjCnVJJeOE/6j1m0I4uIxPrs5GVTn+p1HYEbpqepKbpGp5uf7ZaeOkN6xYJMwgkGp+na2DbZcLGdX71Qesl8Euqz9qMd0sMnS8e63cWQRTuVYgXkG0lKQGBuOiS9cqHrKMJ3pld60XzpWbNdR1LbwHD4DfxQOlVLpWio8IfcRqIS7PjwGtcRAAhV6G0BAEB6PUPS/FPSqrPSoS7X0cAHtAuA7MQ93Ip2WP58d/Q671T9BL9AugQlFW8fAiZ0DUpTjkmzT0hHHCbL5NGeC/X/ftV6af8F6XMbs4knrUb3t2ycJ+Lej6JNDbhHkhIQmDctlW4/Fu+9IV0MxmHy+5zuM7gwC070SHe+MWro15K3/evSUEnafl461iMdpPMfHsrThVPld7H51agnkQc5OvwBAE2gXQPTXIzORbsG5Uxd51I/+iMv+8LH7xF6/enjNkVzQi+TPvvg6njvG/J4J7T3S3efIL2MUfcA1ECSEoBgeNzmMu7afQznD8CdlhZpU7vU1u86EgBA3pVKUgfnGwDI1PEe6Z9ukT6zwXUkCIXPCQY+x4ZiiZN4R3dvfGwroDkuZ7mYeETqH5FmnnAXAwC/kaQE5NzcE9KL5kkHGwwRifyK0xaN215trTMCVSnBcgD4be1Z6YnTpfvckv266YQCgOwlbcN9ZbP0rhVmRkC4cqX0DzdLC042vywgDz6yRvrXqdFUb4At39wqne2Xvrs92/XSZxDf8Ij0yoXS5xNM5ZLl9s1iXeXrCPk60eVNYqAZFF3ptiPSh9dIgyOuIwGa98f9riMAgEtIUgJy7kXzpbknpXesMLfMnecv/ZynKYhQX1u/dG8HCQsA4jk/IH1pk7TjXP33xekg3dAevWY1bDCdtgAQlq9tkX6/X9rY3vyyfn+xo/QbW5tfFpAHP98t7TgvTTjkOhIALs0/Jd1+TPrWNteR+I/rSfPqbVNXm9vmel0WobjdLib74IdHpCPd5pYXoh/vlK7b1/h9r10s/WK39Lsa7z3WLX1vOyPDFsmas9Lu843fV4vNc1ajauLmw9muDwDqIUkJKIiTvWaW094vPWaqmWWheVk2BA9bvHh11aHUMyRNOyb18pQyLGrrz+ZYvWp9dIP3X2+v/z6SSwG/NTonHuqKOkE7B7KJB6innyeKAWtoswHF1j/sOoJwkKOUrVKNn+MYbqLtyGnRnJcvlB40SZpxvP77qm3zkZQ7Iou+37ihHe6SPrFOevfK+MuudW/l2bOlT29ItizE42MC6vEe6d9nSo92eH9souFEIw83c+aaOTcBSI8kJQCJHOxyHQFGFfni3FSH/btXSq9YKL1nlZnlAZVWnJHudbO0ucP+utactb8OG7gY9luRzzVZqLZ9K89xAxWdJU+eHnWCfmSttbAAAEiMNl02aJvBlcqyZ6Is+ngDGvasb5P+9kbpO4wOlorJ+n/Wiej1Z7uSf/b6g7X/FsohfX7Q3LIOXXyod/YJc8tEfFkn9e+7kO5zJsN83RKDC7Mk7n7xpV375BmuIwCKiSQlAIn40nBoRl46Qd67Slp2pvH7bHQkxeX7ph6dQuEWw08gAKN+vDPe+xodK67rrTzU/UCIhqo8zdV+cQSlhaeyjQUAgBCd6pXWtbmOAnmR5LJs8Wnpq5vTP53v+hrQBy01fvaNz7GlVe87pf3bh1ZHo3B+dmPKoDyXpN/EdB/Llg7p8xuzGW03bZIGgMiezuzWFSdZqKR8nscq1fuOWTxcDGA8kpQAIGCvT5E5/4VN0tbAGl5FTJDY0CY9Z7a0qtV1JEBzinj8hqBrkGlkTBkpSd0Gn8QsN8w+CtrJHumCpbLhC+oRjCovC0Xo5I7jyhXSf85m+gDX/vlW6akzpM3triOp7voD0pSjrqNAXElOe8+dI311i/T7/dbCccplXV++bpoi5iVp31WWg1D3R9q4TRwHaZdR/rnHT5O+tU36TEYJYEe7pZ6h8b83vf9pU4bF9P7nWjNcLhOtQxvFCSgykpQAJFJ5kjfd4Bgp1e7ENdUwpYEr/ddc1xHYYWLf+lI8njdXWnJGesYs15EA8TqGfL8R78ux7YMNbdLdJkjvXJHu83QUjvVfc6S7TogSUoBRp3ul+06U7jHBdSTxUEcC5v1uv7T0jLT9vOtIIEnLPHz442SPdMVy6dWLXEcCm9KOOkKbOxy0o6qr7DNmdLDmVPZ5Vit3mzJIyN3XKT1wkvTgSfXfd6z70s/0xecfu7i+w12uI4BvSiXqRoAkJQDeKJWkJ06XHj65+vQmMKet33UE9oXe92FyfnTAtk+sk+4+QZp30nUk8YRePzTr29ui1z8eaPzeLLfVsW7pYIBDxy+5OPXqrUfcxgG/rDkbvZrsczrTG++4BVwLsa81xJh902gb0gk/XnsG0/L4pujtcNhB9ZJe37DUbqmP0Ha9PzQizT8ZjRLsiyIkYs04Hr22Nig3L1s49v8F2DS5VW3UrGrYx9Vt7pD+c47rKOxgn6dTKkkvnCf9x6xo0AagqEhSAnLMxvnN5jlzqBTNoX2oWzqYYXY5naX57tDpGmSKBRRbFheMP94ZvX5mw9jff27j+Hm9KzvtatU/NuvmPNd5oRopSQ+YJD10sl+dzFmgPCKuvHZsAqad6ZWeNF36xW7XkQDmJWnbH7wgrW+zFgpiyjJpoQgJEhLtZ5MeOFG6583RubOcjaJUucy2/ihJKq1vbpNeME962YKmwgqGi37+ZsrBlrK+oKLUTXn16Q2N38Murm1yANP62qhf4pSJeu/xpUzZqL/6hqX5p6RVZ6VDjLKFAiNJCcixmcddR+AvXxo5eZO2QWsjGaGkaPj8u02IstKBonLdgfvs2ck/0zUoPfQ26cqU05EhPINlyaRdMZ/SA4pmd6frCIAwfHmLtLFd+vCa+J8J4frQdZuuWYw4mL2HTpaeMoMpRuLwsQ7gpv5YterAEDaTzzGOjoaz9EzG6+2T7nWzdN9b43+msgxcszd6XZJx7EDRzHc0anqc82DRz5XDDi8Qph+zu/yS0p0/QysTgYULGEWSEpBjNi4wfR116JzDYdJP9iT/zNqz0oU6I0V4upnrstmgirvsykbopItPKqzh6VHAme4UCSc3HYpG1fvdfuPhwIAQz1FAUXx8bbYjSFIfwEe9OUl2LSm8TnbYl6be3XneeBiAtfppY7vUYWn6saR87QO1bbulOqO8zCy72GfdYbg/t7+JkZnKcfqNRqSsHBlbCrf9f81e6T0r7U2tFOp2ybs9ndIn1qW7fxOCWw6P/X+Wddd3tme4MgC5RJISUBB5bij/6YD09zdJX9viZv3vSDHSx9NmSk+YZj4W1yobwlzUA9kJ5Xgrakcv/PeZDdJrFjEfPML2k13jOypDEcp5rJ4/H5AWnnIdBfKEdhNscZUAR5GOvw18Oy9mEc+yM9F0nQ+clMHKUFe9OsLX6Xl+vFP6mxuk2z2fWintNopTd5iqYze0JRuRMgTvXSVduy+MqbdgzlNnRHXDm5a6jiQbobezbF77VC467qq4HgPsIUkJQPDetyp6/cpmN+vffi7d5w4w5DoAg/JyzRTn4u9Ur/TRtdKOc9bDQYF8d3vUYbk84+kC6nVS5+W4RrZO97mOoJi2dUhvWy49b67rSJBXviUsAIgvq+M39HpidOoYpn92L+5N2SQJj7bL5yfWRa9XLLe8ohrydCP7eE5HnZGikdrS7Ksc7d5C6bw4k0UWsyysb4tGNnY54wfCQ92CIiNJCUAhFenkH3onlSmb26OkhrPcuEMBHLzgOgK73rZMunqX9MTp8T9DXYhaSiVpStnTlAMZTpVVTZHaKMCfD7iOwJyjOb6Zg+SOdbuOAIAvuA6xj20cX6kktXkynV4exUl+STvqqY0kqDTLzHIkLa6N01l7Vlp82nUUfmlUNodGpBnHm0swesqMaGTjq9alX0aemDh+81oHMKU3ECFJCUAinEBRi8lG45CFG8RPmB4lNXwoZ8MVIx9MX3Q9dPLY/7cH1AkZ5zyzrj16bZRMkteLWZg156T06kWX/k+5AbLRMxSNPASY5vqSdX2b9ACmKoLn8jTihwl52Rx5+R6haXTecX1eKnf5YuleN0srW+u/z0T/L33I1R2uSGR2edxubJfesVw64mly9c93S4+ZKp3w4GGAkIrz02ZKz50jtfKgbmzf3S69bIH0n7ObX1baWTdgRr02ri/tX1/iAFwjSQkA4J1bj0i/2WNn2Zs7otc/5ejJfaCRR0y+9DMdhUiiCNfNqxp00AOwo3947P+LUN+gGPI0QlioLgxK39km7Q9odNGi3KzgUiQ/XO7LzKbPi7mikA7f2y6OIPuTnW7j8L0uKEq/SWu/9McD0huWuI6kui0d0s7z0uc3uo4kTGcKkKQUe2rKBn+/4WD0uvVcM9GEKU51d/0BaV0GU+ZlyZdq3pc4ABdIUgLQFB860nyIwVchX1S/f7Xd5b+dJ/dRIO1lwxXbrDM3tI+dNsu1X+2RnjJd6h1yHQlCYuIYKZWkrsHml1N3HXYXDwBwLLRLOZ/ivWqd9NmN0r9OdR1JfWm2Ged/O+LuiyzLeZp12YyvsuyZKovdg9FDZGlH/+WYcCvJtVNWx0+Ry0TabbzzvNEwxolTTrrrXD/3O56SPQ6f2kFZKf/ONo67Im5TV+pt62VnpCuWS0+dMf5vIdW3ld+R8gW4R5ISgMIJOXEnKVNPEyAMgyPRUw0jIV0hIHfKp82KY2hE+rWlkdMkaX27dNNhe8sHqnn/auluE6TVDUZpqjxPb+uIRn8AAADpLTkTvYZwUxNh4VLbvI+sjR4ie+mC8X8r779z0W9l6gGfEMtN2u1dpD5XH/lc1uoVjf9dL911grTgZGbhGNczLH1gtXTSg6npRhW5DqtUxLqpUX9UXGmSGFvE/aa48nB8AWmRpAQUBI2C4gqhoVPECwUb3nHxqYavb3EdCfLG5jH66z3SVevtrm+YG1RGhVJl7+uM10FYWd5MnDd/uzd6/frWZJ977DRpwiEDAQBAgXFtgWqKPAIzxwR8NjrFzuqzbuMommZGxkpbp2RZF31mg/Sp9Y3fV4uP54zKkFxV7fU2TdrN9sMd0etnmpzWLe76be3eX++R3uZw5P6sy62pEfYOXBg/FXjW8thU+sha1xEkV5Q2a1G+J9AISUoAgmGrne3hdScsOtmb35GGbjwUvX5vu9Mw4Eio1ze7OrNZT04P+9wwXX5b+6RHTJHuO9HwguuI2yFIWUSe2CjPG9qkqR5NHRpXqOfhvJhyVNrYbmZZ/7NGeuK09NPFmup0zvP54mSPnzeAARsYkaa2cVOv1PnONhIjslKAXVmVq3r+wqD03e3S93dIbVWmETzUFZ3n/3TA7HqTfF3Ogfm1ucN1BJeYKmZx6rC09dyyM9LDJlefSgxmbTJ0rRRH3LJXhLYOgNpIUgLgjbQXaEk/VioVt4MAUWfFW5e5jgKAS5wD/GO6j3ZXiuGoR2XZX0yHDHDJ6OHw5BnSqxZJWz3q4EdjLu+1bWqPppt90vTa7xkpSe9fJV27t/HyfrZb2tQh3XrEWIjjDDh+Wty1+06UrlzpOgr3uEcN07JsWppaF81hPyTZD+X9t+NGpa1TsbnY10NVRlX+8JroPP92AyPemLiei7sIU6PW+GLCQemdy8e2iZpN3rJdxq7bFyW4He22vKKUQuxfGE0W3HrOaRiFcLDL/DJvPNjc5307ZwDIFklKQEHYunAJsfGL8Jguv0ylA9/4XpXylF++sDvHMnX8He8d/7s4x07a/eF7vQE00ug6Yk9GI+0hfDtjJKbefkz6zV7pPaviL9fW6Kt/2C/d6YZLUxzFlbfz9+/3Z7s++i7GYnsAxZbmGt/kdEwu66CuwcbvoY60783LpD8ciNpnoXj3yijB7ap1riOxq71feuRk6Uub3MaR5ahUPh7zaWKqrNvjLKOZa4y5J5v4sCU+7stK9LMDEZKUAAQvgHZHYq7nkPZdrXjHPM2VSSSAe2f7pPesLNZTR80e36HVeQjD97ZLP9npOgoUkcsOroFh6ZbD0bkI8Fl7leleypk8jBq1U965InqNM7prCJ3so2hfZSNNne9TMQqpTGMsW7su1U1Y82Ggge9sk/7mBmnuifj7rPJ95f/17QatZ+Gk5nq71ioaLS21y01rgzZaEll9/Z4GCXtn+6Qvb5YOXsgmnlrSbo8f7ZT2XpC+sdVoOIkVqZ/TFtd1QlI+NhN9bbuWStLq1niJt4CvSFIC4A1fT/iNnKgyckJRBboLxwit8Q78z1rp2n2uo0Be5aFez9JV611HAGTra1ukNyyR/mOW60gAhMrWiFWhYTO4FWp/VN7F6Z+xuetMHZd5KF+f3Ri9NhqRMA/ftRk2v78v/ZUhHHP1tLTYX887Vkhf3yI9I9BrpGrTJMZR8MMfhtk+TtMuv1SSFpyUTjVxT9DEueIPB6Snz5KePbv5ZQGukKQEIHgur9E6DD7tASB/sqifdsWY4sQnjbaJLx1vPhscSd9pJDESVaXK7VGvDPYMSe9bJc06Hm/ZedtWQKUlZ6LXvY6fEkYxzTouvX6xdJZrsmC19Uv/dEs0KmgRNWqTcbMvLPNPSq9bPP6mVdGTNuopyczoOmzi5FxcpzR7LNBXABNmHo/6VJJKUvwWnYpeTzPabCK7HfZvFv084kv1aiIO2+eKGcel58+T7ntrtuut9MeLU2dvynBaRMA0kpQA1DXcxE1QXx3ujrKMTTjUbWY5NrlsZMftgBgckW49bH79dGAAyJuhEen+E6WH3MbIA7X0DEndQ3aW/b3t0m/3Sv+9wM7yAVwSWhWX15vQPren/3uBdOsR6dMbXEcylsmy4PP2N+GavVGSGaOCxhd6XeNbmT7aLW0zdHPnBfOkiUekj6wxszzfOe1rytl64F4I+zrL6tPVuSaL7zjxiPTVzRmsyIFSSVrZOvb/jZi893O4yfskn9+U/DNxy6pv7Y84Qoy5XAj1ahpzTkav5bvno2ulR09l6jUgKZKUANR05QrpXrdIrZ5k/Vc2bA53SS+YKw0kbEx/dqO9m5dI7/VL6v899IY5isnUBZmvF3br2qQzFqa89PX7+uBkr3SmTzrWk59z2cCwuWnShkekv72xuSSieqebIwEkJ6N4Qr9hDX/NPSHd51Zp2jHXkdTXN+w6gmxwqPuprV/6zjbpeI/5ZXMJbN8DJ0mPnSadMLj/jtJeTKS8bqts08Rp43Cc2FFru5rqm6P9aoep7Wq6D7ZUqt2OcdHfO/NE8s+EUmSTTMP97W1R/8n6tnTrGjMSnqKHupLy5b4T/JBlfWByVVfvkvZ0Sn88YHChQAGQpASgpt/tl84NSL/eI/V6eCP03Sul+acav69UikZVQLhCuRAEiqJnSPriJumpM6R/urXh2xGwLPoHfrFH+sVuM8va0F7/76WStKnd3g3tyg6Vyu3X2iftZ1osoGmdA9GUOhMtjMSZVh4T6l80P0qMfcVC15EA/nrrsuhBqOfNdR1JbVxPN3agK977styWeTyvVKJs+iNtcQtxH8ZJ5EnzvUpKd9zG/Uic94VYb/TEuDYfGIk3RVto5bFUkj6+Vrp2r6XlN/j75zZK/SONRwC0WayanRIvbplvdNwbHQk1wXsXxbi3ZdtNh/w9dnyIK0m9GmAVDDhFkhKAhr60WbrLjdL5AdeRjBW3EfuaRdFTAb471CWdtPD0ZVGUStKWc2N/x5NZKAIX5fzKFdL/bc1+vaO46HNnaES63fCIGgdj3hSKo7dBB+efDkhPnB6NxOjCvW+J1h9Xvc4QjgMU2Te2RlM1vK7BSJxAXI2aU1fvkp4+U+rozyQcSeHV80W99Jp9cTSGPZ3ZrM/UDegQb2T7hm2YLbZ3+FycJ2wXG9/OfWvaooSDpLL4HrX2xQ93lL2nxpsmHZEeMLFxPRBaNbHwlPSTXdJ7VrmOxJ3Q6nbTx8r6Bg/aJZWmj/izG83GIEXbybdd61N9HVq5B2whSQlAbEtOu44gnSkNbqb60CjoHJAecpt034nR/0muSW7Gcem5cy7934PdCngpTf1S+ZmbPBq5Atn63vaxnYi+aVT3/+biE4rLW9MvA4B7Z5gWABn76Fpp9VnpuzGmseBSDj7wdeTG0Ps60rQTTX3lkZJ0+1HplIXptuOw1UYOvUwUTUl2znOjI96GNhK+j9eOb1qa/DM+fo9Kp/vCmOI3ybbssPxAeNpjddzUmzXeF0K5cYHTGpKgvKDISFIC0BQfEnzy4HC36wjCd+PB8b+7MJh9HD7oGWZULtTmut62cfG1+7z0qfW157Kn49ucWywkqJncPWmWZbN8uD7eUExJi/S5gcajkGWh8ljk8AlXFvvOVcJsnClJ6n3/47TRM1H08++0Y9LDJ7uOorhsFb9r90mvXCQ9aoqlFWCcglclsVRuo3rt0Hp/u/VINOLs02caCCoF9rUZRdmOjdoZvvRBZbk/THxll+23uPEXpYxnpfJYiTv9LoB8IEkJKIg8dtJ50t5HGZvFLOkF3vUHo7m1i4pO6XzJYRVeV6PvW1kdPGG69P0d0juW24oINrlOUqpUr82UtrOxrV/a1pFsXUBWHjzJdQQRjgfE1dYv/e9611Gkc/+J8d/L9a5ZRapjfrWn8Xt8uYFaRHHLYuU+mn5xlPDOgj6MVa/MFujwNiZJcpENlev7w/7odeu5jAO5aMIh6RA3x63itAOfVJbHvJxH8tberfd1OgeSPaAeyqY52yf9bp/UVdD2HoqFJCUAwQilIYFLXF6AfmZDus/5WM7a+5N/Js5T3gjLSClKwokzzUjRjA75vfps9b9v7Rg7ZSmdY/nlug4f19l/sbDd+xbpsdOaX/6m9uaXAVQ6T+eXEdzwz47vU31QFJBG3m4qYSzqhXh8206vXSxtaHMdhRs29oUvbaVa9e3LF2QbR1KVm8/m5kybFOjJLsZFaZsWRWiTFOArBq9efTIwLN3jJunuE6ShkcxCysRL5ktXrpQ+sNp1JIB9JCkB8IarBvD/bZMmHUn2mb5haVVrlDRgg8ltQaPbH3HKy/4L0uGKp7fue6udeBCWRaekPx4Yn4CXtBNo7knpC56PMma6Y+snu6Q3LjW8UIu6BqU1Z8PvGDrUFT3Z1Ijtzuo9nWXrqrb+iv/X2+xp90m9+j/J13/i9HTrR7GEUnVwEyO+Ukl66fyowzL0c4MJWZUd38oouz5/srph70tiAOyzOrp1YMs15fVLml+G798xiTyfi7afdx0B8lC+fD7ezw1EUyafYPrhcXzeb6bk4fga1Vr2QHeS0ZRCsP7iw4m3HK7/viKUWeQfSUpAQeSxU8rUd/rKZunyxVHiUdxO/1ctlJ4xS/rBDjMxdMS4iWuTqeKRdTFbdMr8hZWt7/D7/dLf3TR2NJdKXYPRNG0Pvm3s7/tz9kQA0ukeMrOc1n7pm9vMLMtHgzk4Xv5jlvTvM6U/Haj/Pp9vVB+4ID3ktmgEoUZsT/f21BnNLyOtOPsoi924+7z0453+jz6CZGwly4cgh5c2dXUMSDNPSLNPSGf6XEcTplCvh0ON27VQtluatlyBq/5ghVIeUd1ARteXgyPZjgbh4lrSl0PBh2Oy2ua/Zq/02NubW4YpPvc1IL0rV0RTJv/XXNeRXEJRy6eS/KnzTTNdP9ZaHMcGioAkJQCJ5LVxIUl3vkF6Q8wnpOacjF4nHGp+vYtOSc+Z0/xyqvnaFqkzZ9nkoxacjC6q7jfRdSTxvGtFlNl/+eLa7znZm108gK+auQgbLOVj5LGt56LXP1dJUjJxHs7iQnfhqeg16yTLah3OPp8HP7tR+r8t9tfz6KnSJ9ZJ38pxgmIR/evUfCRmhm5fZ/REco+hZOJqQuigLO+s9fGakWQQFJmPx2SeVdYdWd7sz3Jfm0r0qLecWn8aN8WymVBircuG4RHpQZOih9Z8T0LPcsqxcetOsbIQ6r/RGN+7Stp2zmUkqMfzQ7OqyvPPtOPRa/lo09XEPdZCOL5c8LWshLi/egv8oB3JoiiCy1wHACBsPjx9YtKtCad9M+EbW+0te3mrdHK9veVnpVqbbGGdEYmQrW9ulR78t9KbHmxvHaVS/uobmHdhULoQ431c56UX+nFYLX7TX+mja+O/9+YGwzebtvJMtuuDXbs6pU3trqPAI6ZEr4+5u9s44A+fTpVDI9L2c9Jj/y78c3iziv794Q5lz648bN4TvZceWrswKN39jtnHkOQa2cY2T7PMPOz7Iomzv0Lpqwm1Xk+b9BDnY77vu0a7zOQuXdtmcGFNCLSY/kVWIxk2Yvt4D30/Ac1gJCUAf1EqSa9dVH+kF5j1grnSglNjf7f2rNl1HOhq/B7fLyTgrzVnpS9skt6yTPr8RjtZ/l/eHE2Bd5qRpnKhURHh4ixck45IE1Mk3ZisNu751wYXVkWczomrd1362eb5lWMFo0J9wi7QsGvaft51BGiGj+XRREzvWC49Ybr03e0GFtaAj9sQ/qH9gkrlZaJePVKrvVPt16WStOKMdH6gicAM8jGhIW2dTV0PhMvH49fD6hEZqteX0VdnFKW05SbNMbC1o2LdKUaATMPH4xUwjSQlAH/R2ifddjS6ydjWX/09Vm+2xTiLh3oTppb5p8b/7vnzso8D+TSUwRMHrX2Xfv7WNmnKUfPr+PoW6Ui39M0cT1PUqGobKUkuHyDJW90LOy5fLL1uSfT0ryt3YZxYAEBObGxvftqfGw5Fr9/JIEkJ5uXxxl3olxV53Cc+S1tebj4sPXO29PhpBmIIvdBaUGuT7K2YQsr21HA+ju5iMyEty++S1U34pFwm/NlYte19Om76UcvrS8PHmPIi0Qh5ATdw0pahuF+53ZOEZyCPSFIC8Be+NwrfuUK6w5+lH+1wHYldFwalr25xHYUZlY293iHpl7ujhBPY98Od2a/zpMXRjpq9SROyp8yQXr3IdRT+CPjaOThptnXPkPEwYvvjgfp/p+z4bWuH9KTp0ozjriNBFhodj/VuCmbZibqvU3rUFOnavdmtE5CkX+2RPrfRdRR2uWjeLz0d/QNssZWYkdd2bEuNn5txy8XRXQ8H2PcUcrfHaxa5jsAcU23N3iHpzwfGPuBXzb7O+n9HPFklFfqavGgrLJ/PP6a+s49JOj7GlGfr26RXLpR2BjJCsqfVEJAISUpAwZzuTd+QttEwuumQ9J6V0mCCIUKuWn8xHvPhoAlxytUXNkkfWiM97vZky37VIulQjGnrMFaaaZfghu/1GRfG+ZJkd4Z20fvFTa4jGMvXzst6hkakq9ZJ049lv+7LF0cjh7xsQfbrhntJzjVZHlsfXC3t6ZTesyq7ddbT1i99ZkM4nadpLTgpvX251F5jhN9aklxXhuBnuy/9THOseT1D0n/Oif4lSaoO8XwO+2oVC1PFpYjlzsevbCKmRvvSx/q9Zvmu810OWu63M3VMZLm9P7lBetty6blzar+nJGnpmcxCalrlbtjcLk1zcO3oq0Sj11iLIpL1SE0+SxrrkW7p0xukoxXJrj7W11L0YO/i09L5lCObm25z+LidGsX0lBnS7cekl8xvbj2tfdJwzq5JAVtIUgIKolSS/rBfus+t0sfXmVtu56D0wrnSNSmfLH7TUunafdJ1+8zFBH/NPRm9pmkwv3XZpZ9tXgSFdIHlI7YfTCApyk+3HYkSSEJWWUe19Y+9Adzw8x5VcrZC+f1+6Uc7pZcvtLSCOjoYRhse6vOsg/G9q6Tvbk+e9J8lE/XT8+dJfzoQ3RxI4h4TpDMNRiuAHSE037qHqv9c9zOD0iOmSO9eKZ3okX66U+ps8nzVPyytaxt7rGQ+JVHG6yuyym39f9uk87R5/qL82u/bOZ7i3XdZ1wlZrq9Ukq7eFd3Az2Jd5W69+PDgDkPJ5Rvb7TzE2cz+eMJ06RULo2Slesuhn8e9uLug/H27Y5bdtLu32WIx+vnpx8yOyPyS+dL3tksvDeQBquv2RcmQV+8a+3uPurB0smf879LWCyaqk1rbppkZQNacle59i/TiJhOdgKIgSQkokE9eHIHop7vqv6+Ws/3RSEzlrt4lzTsVdZY3g45kNNLlcPogH6xqlT6wOvnT5IBvOgejzis0L+vOhtcuzniFGXjjErvTVIboaJWOI1+09kVT9PiULAZkbfXZ6HWoIMfB4So34up1SvcOM2UkzLrliLT/QnTz5zlzpI+ti67LmvHaxdJTZ0g/cTA996iCVCHGmdhuv94jfWSNgQVljDJTW8ORknKcnFFvekNfyszsE9JH19YfzSgER7ujqbEfcpv9daW53trFlHV/EfohX777P7o23mfS3tsxkbB9YTB6yOplC5KNlFmucp+Njlq77VzKoDI24ZDrCOr79jbpvhOlb221vy6X554/Hohe55+q/z4TMYZezwASSUoAEnjXCumVi+q/p2dI+t2+8clMNnAiRpE8Y1bUmfkJgyOhAS5sOxc9adcMXzo7XchzB3cWKjdfo46DcZ9PuP2LXFZteMDEaIqemSdcRwKE41d7pA+vIbkPSKv82Nl3IXqd3mQi3Ggi3TUZjShN89E/SyxN7VTUqj5P35vztXn7LU9Dl5UkozGtao1GyK20+3z10ThNTVHmuvjSX+LOcxwmAXaVzdjQO2x++R9bKz1+mtQ7lG0ZN3E+8OWQ+NzG6PXzm8wv23W90yzqLRQZSUpAgWRxvvvf9dKVK6MbSHk15ajrCMJFZ0vzDeddhoaIRjYo8gBcONUr/WhH/kbf67847dZMRkkphHrnUDry4vvgaukXu6VFGUxxAn/5eh1m61Cu9n193Qb1BBhyQ0Wsvlta0u1L3851NsJptMzyvyfZHplPXdbkCl3s67R1Yknh101x4k+zS3w6zzxjVvSw8ZKK9t87VkhbzzkJKZZmDwWf9kFexN2kNpKDfPHTXdKWDv9HK6rkWTMiN6hnAHNIUgJg1OSLCTx7DAzx+vv90qsWNr8ck84NSK9e5DoKP7W0+NeJhuzRTkcIQqmqQj2eSop/PjjdK/3Y4VQn1fh0LktbBl4yX7pqvXTFsnjLO9mTzSiYANzpHGz8niI5N9D4PWlPBx0xlp1GqO0CX+0u0LQ0PrVtsnK6V+p3dMPU1s0rW4kVrvkec1Hq3rTfsyjbx0dxjp29Fee6CzHbg76eN0gOqM9a8nfG63MhzncZofxlql495GsdZVIBviJAkhJQJL6fvCsvNN61Qpp6zE0stcS9mANgHteCQDjidh6+dIHdOCpl/lR1xusbtbkjeo0zLVrfsHTfidJ9bpWGRuzG1UjS7fXO5dKTpkuDjuPGeBvaoilq4ySCjOKmQzxspnTKr4WvWif9/U3SbUfMr+e3e6VrM5rCC8mVP+X/7NnSvJPuYkmLurKxAxeids2jp7iOJOJ5V1ww6pX90Ldx+Xfzve82iXpfpfJ7Zvm146yLqtYstmc2KrdzqSTNPSG9b5XUPRh+XdmMvH93m/XaocCmzDSxr32eyeLqXdKHVlOvIh8ucx0AgOzkvTEG/9F4yh/2KUyjTNWXtxtTG9pdRzCeyW08XJKuXGFueTa09l36ObQh2v9wIHqdf1J68X3dxlLPs2dLtz9Xuvsd7Szfx5tZT54RvZ4bkK57RnbrHSlJ285Jj7m7dAdDj2T5sHl9iMEnzVbTP7o4gt8n10uvfkDT4YzxvlVmlxey3R527r9z+dj/33BQev59ki8nZ82x3Ln94sNuh7rdxjHKVHnJ47mgpHx+r0pJvmNW13uNVlMr5mb2l6mvVirFb/8OU2Eb53KTurzuifu9Ex3vaQJJ6EXzo9d7/fXY39d70Kf8O2TZB1Vv221ul363X/rCv0n3vFPt9zUzlSWq+9Y21xFkL8sRV2uV2Vpl8qNro9c7FKEBhdxjJCUAAABLbF0vfGaDNPO4pYV7oNF2K8p1GNvBnKGRaFq50RGG0kq6zReejjrS0jrWk/6z1cSJP8Ry5XuH4rIz0ve2Z7c+n/bhtnPZru+Lm6THT5M+srb5ZX1rq/SmJWEP67/wlOsImpfV5vfpuMmLR091HcF4C0+7jgCAabZvoI8uf2BYOmYp8c3HhHPb0u634RHpGbOkyxfHe//9J0onDF9T+SLgJioyUl5GjnSP/f/PdsVfTlZVVL0y/YTp0k93SR9YPf5vaerQIlS7Rakj8vYwZ1wk4SIPSFICCiRvF72Nvs+xbummQ5mEAgeynmcb8di8MMhZFdaU727PfpqsrKxsdR1B/lUepls6pFk5TnqTpN/sjaaeOh/YtK2P8mSaklCUSv52UHUPuY7AfyauVUaf8vzVnuaX9flN0k2HpeWBnpeWnZGeN9d1FP7wtW6AGa6nKzWBIhqGNKcqrmPrS3P+TzsKUDOePkt6wCRpzVkLC/fAZze6jiCezR3S6rPSpCPx9/PoCIou1Iqxsgzb6rPP8txCWyssS8+4jiCdZh88GzXuGDSzWGeajd90HUR1UB/1JRAhSQkoiJaWxo2VZs+NP9jhV4PuYZOlNy11HQWyEkrbzqdjBPDRFcsbv6dZodQXjZj6Ho+fJv33AmnHOUML9NBGQ9PKVW7zmw+ZWS6aVypJz50jvXg+HT7wW+9QNAqAbUsZMQYFMfmI9Dc3SDcedB0J0ugZkp4zW/qOpalE5p2U1rXZWXYtRWmG+NK3Ue3Gqsl9MLqs0euJPx0wuHCHKrfR/gvplpOkHJgoM3kcYTHuurKMyfT1VIv8qTPSCj3+tGwfc1y7o1lZD8xgen15G1gCSIIkJaAgkjb46s1LXMsn10sne5N/zpaBHDxNadOUo9mvM4TrDtqF8ZRK0pkqxzsNa8Aum8dYlnOu58WnNriOIF+aKd/HeqQlZ6S5J6ULgY2YheI4PyDd5UbpKTNcR2JeeTvfdnPQxvKrXaeEcO0C6TWLo+kO3rKs/vuKfJ1S7av7sjmu2Rudv22N4vLCedJTLdW5cfvZfNnWMKPq+SLhCeP726WpZX1y5WUkr+ee9RXJgqmmZ+Jg8kK93dDsLspD+ffpO1ifDtPu4gvBx4RIY+trcoXVyu+S09IrF0qHuppbNgA/XOY6AADZSdIu+Cw33arK0/XwqxeZXyZPP4xVKuW3E+Wty6QbD0kfeuTY31MG8inrYkwx8sPZPmlgOPnnclrtISB5PfdWk/V3LZX8mE451PbGglPR6yZD0xRUc6InGu3B5SYKdPcgR0zWjVVHacmokFf7Gnk7vnpTtDVDVKCmSSIhjq7S7PG/7MylBx1Grmg+nrSy3u4vni894e+aX05eE7qyOq/EXQ1JZNnINEElxiwbITJ16MQpv6HVOevapHvfyc26bY0Q95w50ev2c7XfY2I/hdrfAISGJCUAVf3B8+GLj/e4jgCVqjXeKhv4ebwYqmXNWemlC6TvPlF658NcR2PejYei15/vdhoGAEsOdUkPuS3dZ7mW99/wiNQ3LN3l/7mOZCw6gtLJcrvdekR6c4PRSmBeklGKHjRJGipJ/3aPimVwfI3DJnGPfYA8ctnv4fqY6r+YdPbXd3Abh03NbmNf+jOzLisdAxmvsI5Mp00z9B7bitRfG0ffcDTS33/f13UkyVSWpfL/F+VawPbXNH2sZJlklSdHut2tuyjHEpAFpnsDCiRPjZX7T6RBUHS+7f5SSZp27FIj+XWLpbZ+6cqVFe9rdj1Nfj5kRf7uQNZcTAlq07X7zCwnL02pp82U7johGi2rUl6+ow0LT0lvWSq1VtlulfI6is2KM2aW0xnjRlW9tn6ermtMG7q43baecxoGLKDYm5fXPoWilxWb3z9NkUl7zgqtfA6PSP94i3Svm6Whkfifs7G/QpvSxke+Fj/b2/r3+6UvbUr/+TyWhUq+lg2Tvr5F+p+10iOmpPt83spBrX1uPGEnZeHK2eYulLT1SRHqIaAISFICEKwEfR7wRJ4bkLcdlV6xMHp6XfLju3KRBlN8KM+13HrYdQT2+LzdGynvlOsadBcHxhotUxvao9dZJ2q/R5JmHpf2X5B2n0839V9WsjpWnjc3Gknw42szWmFO/WiHdI+bpGsMJQ/66GRP9D07+pN97sAF6aXzpUWn7MQVIt/OhaElDaB5Ie5zVyFv7YhG2h0ueGdNrJFTAixXlcrb+z/eKR3oki4MSl1D0QNbWbK5OSv3lY11+dh3kzpZwOKXySKB4V0rpG9slda2pVuXb8d2ZTguy5qJstFoEaY2/+LT0euIR/uzVEp+TX62rC5OnTCb7mPBibN5fKyri2pc3ZZi5/hWXwNFRJISgMztOh8lcvxmT3PLoSHhl23npCuWu47CnYXcTJJUnItX03Z1St/Y4joKfzS6tiy/+Hz9EquhpLa+TdrX6TqK6rLuWLlbjRF7fJW3px6b8dIF0sMnS4+eKr1ovv312dz2p3qlNy251OHcjEMxhhanGNV21fro9ZPr3cZh0/PnRd/zXSuSfe6ty6SZJ6T/mivdeNBObGjOmrOuI0BaJvsPfGwrDAzX/o5Zxfu4adJH1kjX7c9mfaFIu/kr91uc/ZjpNFZl5e0T66T3rrK8PruLt8rDKqMpJurTym1iNbkpxWd8mp7ON7W257yT0o7zyT5TKW/Hikn/NVf6h5ujZNC4Prex9t/ytK1DPj/4wsf7bEnOCz7GX0+ccPN0jAK1kKQEFIgvJ7b3r4qmxHr/ateRwKRXLhr7/8Nd0uScTRdk04EL0iNTDiOMfPjSZtcR+GO4wdWa7xefJ3qkp8xIPzR4HlTuo/k5TOQcKfnTtspCnOSe2SeknTU6pl37wCrppsPSc+e4jsQs3+tD3+OzZfQ4mH482eeO9Vz6+S3LzMUTMqdP/Ff53ZqUIyuYUNDDKZW4dc8fDkgHL9hbvg3VyuX5gWiEuv+aG385Nr/C6IiNqM3HRLdmpU0EN1EWQ9qc1WJ1UaWYqsfKy3IW3yPNvs5iNKxa4sZrq06Iu1gT2+TafbRfk0qy3ReflrqHomSwWir39+nesnWV3LYlzw1Ij5wsfXbD2N83G9O4hMcml9dIpvVHSCe3Kpo9z9T7+ibOYb5cW9X6nr7EB9hEkhJQIL60awYKPvR3UTxlxvjfhXCjylWIV61ztOIAvW+V9MK59oZdPjcgTTgo9QxF/59xXHrjkuRTtiC9d6+0u3zb58O9KW52pRFAlZprd58gHY4xoo7vkpSj4z21p6Ha2C69ZL70mKlGwqorTdk/mIN9VTTUcfk2MBy1sZI8Dd6M0Dv5m1Wk42n3+WRtsWfMshdLEs1cK886IfUNmxktEPCVq2rcp+my6ukf9nuabdcJEigGm8dnqcrPy85YXKEBJtq/JUMPZ/1id9Q++8722u8xEm/Kz/latyM59iUQDpKUAHiDi9V8OUtCRyKDOTkAbCaijV5k/HavNO+Uvek2XrFQevMy6cNrov+/bIF082Hpc5vsrA9Igottf3QPuY7AvEbl6/4To1Eaqk1xuqVj7P9LJWnOibFPb2bFZVJ0CAnZzbCZ6EH9Fk9eitiXNkdtrJcvcB1Jc3afj5Izrz+Q3Tq3dkRJo6ju0QmTZU8HNCWtlK4O8Kl+rTyP2KjT8lJPVsp7GyOtatsltMTU8nDT7ub73hpNs91tOVFp3DFcFnAWmz3NOsZNnWgkkuyFkjAXR17qs6OePwhTbztnvQsajZjejJCPBVNq7eucHGqSpHYD95p83B4+xgRkhSQloEAaXaS7bNB9ebO01uHQ+eXWtUVJEP3DriNBLVU7obIPw6jQ43fB1gXu6JNQf6642XSSm0GwbOf57EaUsCkvHY55FGeaojjno0UxRmq4+bD04vnSQ2+LscCEfD1nvnul9Njbo9EsKoV2swx+yWPxuW5f9LrkYrtrX6f0kTXRlNGNmDqeTJyvrlwZnb+vWN78suI40i09blqUNJqF3iHO60iuXpmxNRpuVuJUP4F/xdjq1cV53gbVvpsP9WT7QPS6I+bUyx6E3DSb38GHfWpC5ddwOb1iHtuzvqm3f5Pse2cj13l+3HkeXkNZx9/sNVtlvPe8ubnlVaJOAtwjSQkoiBAaUc+f6zqCyFNnRNNJfWub60hQJLHnqbcaBZIqlaRXLJDesMR1JMXR2hfGOS2pVa3RSAyPnOIuBlP1y8fXhT3KUGXHWM+QdPvRS1NAhqxREpzJY2vm8ei1p0BJ39ftk7afl6YdG/+3pB2u809K71ohnR8wE1sI8li3I77nzJF+vjsaXSkkWZ8bNrfX//vgSDTlV7VkyaRO90p3uVF64bzml+WDrpT7ymWSqc160dXXqmwj2ojDt2tm3+IpumPdjevSen69R5pyNNln8pSs3qhNa/urptmWOdr8hdfovOjD9YTL8vanOiN77ulMt0zb29SX49NVPf3pDW7WWylX56myn7+w0VkYSOBUbzQlZGeB+r8QIUkJKJBGbQ3XDfmBkWTvtx3voipTmaA5JveZ67bzSEl61ULpo2vNLC9PFwNFcqxHmnZcuuWw/WHVId14ULr3LVJHkxctrs931dx2saP7VNnUWFlUC/8+49LPprbLzYelr28d+zvfn4ir510rpFcuikbJQbbmn5SeNF1an2IEqMER6SubpeVnrIRWl4lRIl4wT/r9fukLm5pflktFb98EXPVl7sTF89/2ihEgrCZpGC6fr1tsdnlpfHqD9Nw50tsNjOx08+Hodb7F62LTVUS99sY3t9b+G5AXIZ536tUDNtoRD5gkPWG6dCjGyH21vHqRsXCClLachdQsTFP2sj7+QjveQ4q36ohpmUdhVuUMFiaOxxBGZ/Jdvb6DkPvRfLDjnPRNC4MQFL2Pw4bnzZU+vEb6wGrXkSBrJCkBAdl+Lv1nD3ZJhz2fJxkIybo2aeox6epdriPJn1IpenJ73O+zD6Wh0KcriKv8+mv+SWdh6JPrzSznfrdG06XkxbHuZCM5lBfbONN/pdFmYK54X4zepJ1wyGkYhfSCedLG9mjauEYqq+Nf7ZG+tkV61mwrodVl8tyQp7oKjdHfGU+aDvssOvknHrG/jkZ+vDN6veWw2zhcmXG89t/SjqQE83afl3bFnJIqqStXSB9bZ2fZlQpyKeilRnV6nDp/c0e8dcU5Nze6Ydlw9KGyzzd7vvKpXJZvltBu6tpuN5B8EJ7r64xSVC4PiTvl38HXGGsp6rHlWx0bNx5bYX9otfT8JkaDrTt1ooEyVtBiWtPOi9cFSUeqRPhIUgIC8h+zzC3rIZOkhYwUhECta5O+4fhJ2MGEI38hvv9ZK93nVumGg64jQTUvyMGUH/0j0hc3uY4ivq0d0uQaNz73dkZPAz9oUrYxJfWVLdG0iEVJ7AtFi8LodEw6elpLi72bn3HkuZiHUF7yLoR9UNSbA3BvapXpNm0L4ZjMWqMq4NFTpX+ZKh3ukj5reBqO3+03u7w0KutAUzcOfbsB6YtmtkupJL1oXrYj4VWLt94UTT6qt8lrHf+0DWqLW4SpAtxugwNlo68VbV+YOHxNJYtXbvtSld+lWQ7MMpLI08Qyfrln7Ej11fjSrvIkDMAJkpSAgHQanEroUHc0jB6S8aXxYlpofQXPdDAqQiM5LRpWjJSiJMmOGiOt/Hx39Pq5HMwbHdqxVSQhdZI+bpr0msXSqtbxf5t1Ino96/nIRXs6o1Edlpx2HUlzqOvDxb4zI6CqE0DGqGezEaceDmVfvHKR6wjQjLqJKhYaDDbaIAe6pLkno5HwBoYtrCCmT29wt+5muewnjVvOXLZfXfcjj0uarPE+22FmtRlCOf8VzeLT0ne3V/9bSNeXoTzkVQTl5SbuucB1fQxgPJKUAAQrpBvMgCmmi/17VkpPnZHtyFB/2B8lST55RnPLoQpAFs4NSNfti16zVlnGt57LPgbT+gMfhc6nesdEO4hOmnxit8KFMdNC5KQQ+lTnx5WTTY+L8j66xpaY0235JMR6wZS81O3lykd5tfn9kiw7q+2cRVmut47K75llfedbWY67L3yLO4ms6s6s6+ha6wt4V0kyH3+9kcxLNX42rfL4qVxX6PuslpYaPwOAD0hSAgD8BfO+hpH81tYvvXyBNPFw/ffF6cC4dl80fd6cE2Zii+OWi3Ef7Kr/PtcCKApownBJevfKKGmunjcuid73pqXZxJVECPVViELu/A3dmT4zyynasUGZ9ZeNopiX4u1Dsc1jXeF0RAt3q84FqzfmLC4b46VNvqiUpo7K2762WU+7Ogc02kfNxmXqe6VZTNppl9KKndyTYtmmzqd5bGuktbez8Xsaba6rd0k7HU7rbVra4yzte9MWx90x9l1avpy3/sqXQHKk0X2LZoxJvspg3/UMRfczOh08wFrurKE+M1/MOC69dP6l/3PKLJ7LXAcAwB95auQjmdG23KsXuYwCcX1hkzT9ePRv5AozyxyhFVhV+eg5U4+5iwPm3XQ4KvfX7ZPe/tDa75tzMnqdnWEiXz30m6CIQiv3H1wtXZbR40AtLdne/Ei6L5LEVrnsIjZNividUWyUeTvGjQ6Q8YmUm/KNhbiNbMRMorW/6u1uV8W3pWVsezHAwygX0m73965qft2f2hD9M9UXmpbtsre1Iyrr//p3llcUw+Hu9J8dGM525H4p/b6JczqizklmZo1+1D0Wk95MqdzXH1gt/emA9IL7SI+8m5OQJEnvXFH7b92D0v/7K+mOd8gunma9bEH13x/tlu53Z9qJRcBISgD+4nlzXUeQjO2TFA3PYhotV50D0lCCC6ksy0trzKx52nHNGS5Jf3+T6yhgS6iJeYGGjYBQxpp3fjAa9RDmDQxLz5wl/b7BKHi+8r1ttuu89MCJ0i93u47kEpc38uPsryw7Tt+7Smp39PTuhUE363WtvV/6yub67+G8GYYjTdxkTaqy3kp9w9T3k4Ynqp0nfN52tuuMuN/dStJZo3WaX2Us4xLhA624U42u1mCKK994fOim9rG18UaRGtUzJD1umvTYaVL/8Pi/J9lGSaZcrOVcE23PB90m3XWC1D0U7/1p93+c72LzuN/XKXUVtK2cxqOmxHuf9Xt/dcpE5ar/dCB6nXvSWjixLDxV/ffdg9Gx9sBJ2cZjw/e2R9/j85tcR4IskKQEwEv/envj94R6UQn/tfZJ97hJuuP10oMnSSd6XEdkXwiHU+UFQgidFyHEiHD53PmeBzcfkqZ7PIKasSkIzCwGyMTko9KKVtdRpDduyoWSdNsR6dDFKXBtVutxjvUPrZaO9kgfWmMxEAPS1H95OGcuOCVdtc7Nuu8+IX/TC8Tx3lXZJrekxbm8sSuWuY4ArjSbeGvi+Ar9FGRiJBQT23FcAmDMhaZZd+j7zHdFOm/9dJf0jFnx33++LCmoJ2Zyj69O9UavWzrsrsflPaLN7dIjpkgPvs1dDBh7rRdC/W26zG45F72ezsH12qc3RK/f3uY2DmSDJCUAXkp7AZzkyQRk6+AFu3NYm2zbzSkbjvRwt/TVLQYXXkMIDegkfrVH+nmznYFF6rXwHLuiGLKoh0Ko64ZHohuSb1wqvXzh2L+FEH8zWtTE04smA7HAZD2W5Xc1va7Qz63VrhGeOUv6zZ7sYzHh1iPSaxdLD/GkU3vQw/Lhe3JRs8fUwlPJEmLTjqSUJszK77bwdLp1h2zZmcbvybqIhlCP+3jcHuwysxxTX83kNvrGFulHO8wtr9zkI3aWO6pReTZx0/FDa8be9K+27CzZHm2o2jZdcSZKik7r1sPpPlfvu9ocMcWEAKraWNKeMzysxoPmapTdevsxbtlIe8z58J37qoxE1azKzTbtePTKSMpulZfnWkXb1zZ0kmOsx0KZBlwiSQlAsKqdwJsZgjTWOu0uPtceOtl1BOllMS1UFu3k4RE7F2iVugelD66WPrLG7EVarW303e3SHwKd9gXwVZHPd69cJD0oB0Mkx2FyP7vs70nT2dQ5IF1/IHrNgg83bH+6U7r/RGlPzpL6V7RK71/tOorqGu32JSmSPkKcrrRvWFp82sxIDHnzvLlRQuyZXteRNOZqFCcXrtkbL+njUFd+bmRX6h6M6qjhFMetrzeBQlftnHK8R/rSZumq9dF09aY3/WsWG15gQqcM1Y0DVcpx3FF5PGjCNe2Zs6Ok6LQPdpb3I1W2aU1tn6kpRrCNW97Hjcqd4U61ua68XMuZlJfvYUt5mVl5ts77DBSuyx2fP6RoFFL4jWO2cbt59gnpk+ulVQGPKA3UQpISANRQrT1Owwmj0l6v1Wp4zjieOpTYnjxDuuuN0gXL82SXdwDaTIoqSdp1XvrMBumdK+ytJy4X9cM1e6NtUBQ+3OTPg1qbsXx6H8538Ellma1WPhvdfKj8+5uXSVcsl96+PHk8oR4fH1snneiNprz584HoBnQSp3ulH+20E1s1ebjJnYOvYMTbl0vPnXNp6HZfdA/5U87aMkqYbMaxjKbALpWktyyVvrI5m/VVGilF07xdtV46U2PKhK4haelpN6OgjZ7f/rhfunbvxd9ZWM9LF0jPmSP9IMN6H/VVq67KpwLypDozJov6uWiXlzamr0ybKJRWmuXkcbq3fssPIOatPrHF93JST71pfMvr37SjMS0uexhjuM77TJc1ym5tSbdNa58/10qVPA3LipfMl36wQ/rGVteRAOaRpAQAgAHNXpjWu2AzoXtQ2twRrafatAWhNu47ArihY9N7VzHUK8w5GcAoDoApo8nBUy4+tV0qRUk4tvg01cLaNulty6UPrmn83nKuR1OAWb1D0pSjUpfl5HVJuuXiNDE/Lkt28CHxuLXfj0T3Zvh646AZy1ulGw9JX8tgyu1q4m7T/5xjN456eoekd6yQ3rPK3vQiSy5eM16z187y8yyHh6UXbGzXou2rtN+38nP1lhN3ijfft315fGmnu0siabPIt8Rv+CnucZb2mDYhaVu28u0tMnNdkXYZ3UON35MF0/tpylHp3rdEbU2bPLgkDMbhOlMX296O394WzZqRx2tPuEWSEoBcuf6g9OXNnDCRXtyyE1IR29gu3XVCNusyecPJh5tXSQQWbiJ5/m5pbeuQfrPH7rQ7jbZ7nPqqZ0iafCSbm9Dw0/Zz8d+b9ZPQcSU9zNIclh9aI93nVummQyk+HKjrD9b+2/Iz0isWSPsvXPrdSoYXz5UPr5FevUh6wxLzyw7pWuyPB1xHkN5Nh6R/vCXdtIE+6/XkZo/Pykeu7WF7ORNQVWdF1u3B9ya4UZrmPJRV/4P1G/6mllP0Al7m9TXaSrZHKa/n9/vdrTuNvJanZr+Wy7628jpvc4e7OEI2+UiUvGGLy37xL18c0fS6fek+H0Kfvk/V0p5O6eZD/taVn9so/WpPdI8JMOky1wEAQFrVTto/3RW9vug+2caCfKlsSF+7T/rt093EYsJ3LF4wVVN+aPr2xA3CdbpXOp7RNCNxPHZa9HrHO0jveKiddcSZ0qqR962KEhFecT9p8nNjrrfk18U6mmNz2s16bJYhG1Py/mpP9Pr5jdIbHtTkwhwzse2fNTt6PdYjbXhZ+uUk6Zyk3sm2M/d3F29uzTyR3TrToK1X25uWRq8vmS91vzn6me2FanxPLkb+xE58T1A4B0cavwf1jZnCyULFUJK0pq3238qlXb0vN74/tjbqg77uGWaWl6bejPMZU9t9zDKp5DNjMwmq/G+2pw+0ycb5puYyKv7//tXNLxPF8cn10tyT0ooXj//bo6ZEr399h9qf96Hq7Q24roCfGEkJQC7ZGvIcCJHLp2uzbEBv6ZCeNWvsvOcI34EL0RP1j5nqOpLq1tfohM1Ko36W0ZFSph679Lt6x+XwiPSUGdIn1jUbGeCOJ/cucuFIt7t1J+1IHjDYYWZyWeUom5dkfYMrlBtqadrtcb5amrLXzM2cAxcavwdjxZ6SJcYbqWvGC6QKaJrNfW8rOaQ1Rf9d4lE2q3wgr2XC1G4ysb8rt/Gqs80vc8zyHe7E0YdkP7cxu3Xa2Cd5E0p7b5TtcJNM1eiKL4mHcfi4/UbVGuHG55iz5rqs/WBHdO/izwdq75c1ZefJJPsuoMOoLspr8ZCkBMAa20/u2z5pLTkjTTs29nd5OeGjtqt3m3+CpHyqFBcN4mnHG7/H5IW8qa+YNKaXzJeWt0rPnWMoAHjhYZOlx0+T2gdcR1IM285JGxi+t6ZrUg517atQ2jWhxOlCaB3x9Sw9M/b/SW8o/mSXmTiOdkt3vtHMsnzCcWSHybZ996D0t5bKXhZVRfmmeNjkDFZYADmq4nPD530SYptg5/nml+H6pmMRlJetUql2m6LRruhy9ACdj0XEt8O1chv5uM1CYnP7JSk79c4LdUdZaqn+cyi6B+0lzPu6OdIk/MKN4YrjMu4xtsNAmwnwDUlKAKx54ETXETTvFQtdR5AN3y6OXfr1niiz3aRDXWaX53vno6vwTvU6WjGs28vT+JL87QyBG2nPBVcbSOTw/DSUKyF2CpdLUk6bncZla0dznx/1i93SiKFCXvn9XR47tkbbyYO3L/ejXjORJBx6nQE7KBbZyrI+CX3f2hoFPeS6sNn+Hh/OZ6Ns74a00zyZjKsygasI0hxfoR2TvuzLwDZbJhptk5KkR0yJEuY38wBealsMXVujOk+qGMA5kpQAWNPaX31EGlMXJucyGlVjb6c043g07YOrp36Qrbxnpmd5kWtyXVycA+OFdmG7sV0aajIRAc356NpLP4fWWVxLs9+jk5HagpGTIvsXld/HlxsicZ3ty0fn/58OJLtRPv+kvVjgnk/nxjihVKs2XFclrtefF5XnBI+KpiR/jpVYUyBWiTWrc/Cu89KAJ9c/pr5i+XKyLgaeFDsnsmwnUo/ngy/1tG2VX/PkxYdYbz827q2xl+GD0K4Ny7mMPYTN9p6V1X/v8vwKuECSEgCr7nqj1GHpyagTdUZNMdkIf+QU6WULpDvdID1qirnlFl1rn+sI7IpTBJefkQ56MkJMCA34akKNGyiqz26MzqUhd7bkja2OD986VOrF80+3ZhYGYNScE9KPdjRfp359S7rP/eMt0hOmS5sqEpXiXIuFcNOkVowvmJdtHK5kca6u3MT7OqUXzbe/3tCNm5YngOOpSGIll5kasa+Jzw6NND+KYehsHzq3H5X+Zaq0+qzlFVmQp+s1n0a2NCX2KFJWo0gvT+Ura77uUx/VK2bjElVtBhKYHh7St27iEdcRuNU7JE046DoK+IAkJQBWDZWkacfH/o4LEUjSvW9xHYFZlR3DtYr5aPnf1iE9a7b00MnNr8s3tsKj6gDy4UCXP08Tg7pVkvqqjPwJ94pQNpv9ji+eL121Xlp4qrnlfHlzc59feCr+Nd4f9ze3rrTStJ+5bk0mzeaq/MwHVpuIJN+GLZXLrR3S02ZEyY/lfD8MRkrS7BONH4Ly/BK6qqT1VktL/P01UpIeepv0wEnScMx2eZI60fdyI2UT47X7xv/Odn9Ove+V5Dvb3j4mNkMI5Swu+tEiIdbVIak1pXW9eol9kh9Hu+O975Pr7cYRV9qyV+9zpq/vzqcYldt1vXzwgjTpSLptkSb21r4oIal8xp2PrZPevGz8e6lviockJQAAUmh2aPD1OZgaoxbXjW0gryqPLY41mNZMh4BPnQkcG/m0qf3S0P2mdfRfGv3VZTJ42nUf7TGz/iyOnXesSPb+ZmPqGmxyAQ2QyGRWd8WT2/+3tfYNtaL66hZpVmUikYFt9KpF0tq2KPnRNyOlaLra6w+M/9sfD0gvmS89Zmo2sfjU3mnG+YHo3HGqVzqVcpTrkOo/n2L97rb6f/co1L9Ydqb239a1ZReHNPYYtLlf0x7rPu4/02xu9yJsvySa3R71ynHc6w7riZWOdnoRy9o1e2v/rXw3Tz9e821BsD3SXPnyP78p5UIceuhk6fLF0uSj2azvWbOjhKTyB6OqtelRTCQpAQCQU76PuGRCqcbPQF4V4bhGMsd7olEPanXu+VY3rm+LboiZ5vuhYevY/dHO8SOTNbuq44YSXkzadV564nTpUxvML3twRPqHm6N/Nqa9ue2IdMth88t1waebvHHdbUI0nLzvmFahui9ukiYcynadIZTzNy5N9v4456C2/nSxZGHqUenqXdIVy6v/TZLONog/y92adF3r2qTnzWk+2aNR2Z1xXPrU+vEjJ5VK0Sh3T5vhZxvAJhejBa3JOKnHhCVlSUqV9cnUY9nGUi6A6too+gL8E0KbwaaQvr6NfVX0/W+b7c1rYvmHugwspEyWZapeArJJezqj10kFn+IO1ZGkBCCXuG5Lhu0FrquaV20bsl0B2Hb/idGoBzNSPO12w0Hpq01O8zQqTn23uV16ygzpn281s84imHxU+kOd6bEmHJJ+ttvsOnecu/Rz+4A04MF0eKvP2lv2uYHqP5tQkvTaxdIblkTLDrnNffli6akz4k8L5JN9F1xH0NhTZkhzT9pbfsg3UfYHsP9MuHpX2PvJplaPE6jSKk82+I9Z0sLT0jNnpVhOgve+bIH0/R3SHw6MT3Z4x4poJK3/XZdg3SGf1Kow8X2GPDhHxv0aiabvi/le60lfLWb2k8mi67LaDukQdHV+23leevL0SwmtWcjbuTykclbJSmKS+UUWmqnylbc2CVAUJCkBsC5vjXOg0ome+jcIfTsEqjXcK6dWCAXXINlgOwP+W3Aq+WduPyb9rk4CTFo/3Vn93Lckoye1qok95HeMCi9NndhMe/idDabHOtKdftlx/PtMu8t34YubolErqiVg2TrnNdPW8uE8POlINF1xnJE+TF7/+fDd6zHZIf6Nrek/u/S0tOS0uVjQnIFh6c8HouvEuD69ITovJ1XteEtTLH0/1vJsdBS/ypERbTlap91wwaN+Ad/6URpZelr66+vH/i7NOSLOR9a11R71qqSoDnr6TOlDqyv+ZmijOpueqWK9PpaRUOtSH7dlIyd6pM9sqD+SyZuWShvaoylNfVStvJhsW9ad7s3caoJAEktxcC8SCAdJSgByibYIsvSiea4jaN5v9thZru1rwKyP9duOSNs6qv+N691iytt+z+qY4jzdPJ872T62TppucOqHyvIy7v8UqDEGS9Ivd18aVrtZmzqkTsMjDMVhc7f+39Zo1IqJjoccz/IwjrM9Pa5WUEffsPSfc6TnzJFGqA+dGx6R3rVCetty6UnTx/+93shQuw3V2yZlWS+4ONfE8an10gvnjh8lJ9T2R0lj92ugX6MuF/vmnSvGb8tUie0N/r6tIxrZ8P4Ta79n5oloFMpfGurnSXvdUe9zaXcRbZVk8nh8j3r1Ium726WH3Fb7PaZHSR1lartWHZHdZLJ/AQ4YU9urAJsqdrk1sU2zLntZnveb/Wqx90OT67GhCMcJskWSEgAAKZQ3FLefd7Nek/oMTeVS2Vi12aB20fH42sXSY6dJ3YPZr9slHy+MEL6s5j8vOledCO2e3WgsUmfKj3dKH1ojPWpK/fcl2Sb3uKmpkLyV1agVo/J6Pk3zvZo5Jot0PCM8r18i3XAo+vl03/i/P3xy7c9WHksXYl5z5OUm5NebGE3Mpu/vkOadkuZYnJLRFJtFIeRy9pQZ0pne+u8JJelsZYwpcONMO2djfwZcRMYxVRxiT79naH2mmD4eFlu49l8bY3RP22zXi1brdIvLTsL0NtzYbnZ5ReFbHZQFE0UvlLaDKc183YJtKsREkhKAXPKloQ3U4lsZDbnD0YW7TpDOVrnpANhUbUj/kKfzePZs1xGgku1Og7RlL87n6PC4pNb0Hy5kuV9MtWWyqiMHhqU1FTcafamfs8boP/bR1s/ObUfNLOezG6SjGdbnPpQRn85f1QzGTGwN4YZVrZGUQog9jsryfLRH+sqWKu/LOI5KnQNhnAPrlYu0fzMh7vLT1G+xl5180Ua4PFbTbM+vVzn+bPDhcIqzfU70pD/2k3wshDrddIyvX2J2efX40HaSpFN1knDPeN53nWl/QYbrcq1Ukn6wg4dD4T+SlAAACIzPF5kmhjevpdqyTG+LJafjv3f2ifG/GxiWXrdY+rWl6fPgnyyfsPzaFulXlC14wPfOnRb5HyMau27fpfNpHvfnFculNR48Ae6Dp82o/TePm725NPuEtDRBe7hcHo/TrJVf23xne7zP2L5B5vsxmHW58217pIkn6xFibKjsB4gTi6nRo6tJO6XUPW6SXjLfbCySmXrBt7I+qvyr+ZIgYEKshzIqdorJfZSjTemFemXz9qPS/SZKb17aeDm+Hoc+aWkZu71t1vWSn8fKP9/qOgI70vb5mzhuQh/F7NYj0ifX+/twaJ7O32gOSUoArKNBjSyE1rZJe1ysa5MOdBkNRZK57bftnLTglJllVW6jn++Wph8zs+xanjOnuc//4YA08Yj0gdXR/0Mrl/Df1ww8gejDeZljo3k+J6za5rr8FHjTJ9bMvlp8OjqftvcbC8epymP2lsNV3lPrs8aj8ct6pmXwwpne6Gb5f86JnvB3oVqHdV7K/0hJ+uP++u+x9V3j1MWuz631VIvtJzulNy6RhvJSQAyJuznKj7Us2pQ7zkmbLdb1rotBW3/6fpq5FdMI2vwuaZft081E1/saxbgOXRVjWsW0RpOQb65yLWBavWM37nEd8u4OOXYbPKrKrSrqNXW5PZ2N31Ok7QF/XeY6AADF49PFLfIjtIbV5g43n7Xtt3ujf7a8fOGln1ta/OscSfsEJeBZUbauaN83z072SMtbpaEYU6DQBkQaPUOuI0Ae+NZm9FFrWULg/SZKb3yQs1By6Y8HpHetqP+eVKPixPhQnk6/fcPSne4gfXyd60jis1n/pNm3WdeHwyPSv94e/XzuDdLd7hjvc7af/k+T0JWUq2PPxHpbavxsyvZzFhYaqCK2UXz+yodjJByOHhMu9l3mIwhm+B1Lkr6xRXr03aXXPjC79WIsn49Pk9J+z2a3T71ZKEo1ft9ICH1tRTzXoTFGUgIgKXrqJ09CODH7hDZCcs0WsR/vNBKG92wfi42Wf25A+v526Wi33TgAhGfeycbvyQPb5/jH3C69fon0C6YihCUDI9KwxYKctLPsaLf0xU1Rgl4S71llL5k5y7Z8iNcNb1wqnR9M/rm8XlPGLfMTDlkNo1D6h6WPrm38PlOd9yEep6Ou3Tt+Cu7y73PnG9xdS3NzJb7ybTVQlsjemqDvcUWruXiKJOtTV9pz5ac2mI0jCZOHcqNl2RrRw2Ubxeeq0ERsXTwgkanyfbbkjPSlzdLrlphfdiOxplys/L/lgyGv1yK2xd0vx+pczyfZtT6M/BxaGzW0eGEPIykBkCR9ebPrCID8atTwOm/phlWijHs7IahUiv79Zq/0mHtIz/zHbGN6z8po+rWf75YOvsbAAgHkxgvnuY7AT0k7wkaTLjY2OYUHnRR27D4vPfLurqNozsMmx3ufiTIUp/i/cJ60u1Oae0Ja9KL4y559Ipq215Ui93HvPC99letdSdK3tkq/2iMtf7F0v7u4jma8vJ4LvrBJuhAjUS6nXz+2Fa2XkuNGrqj9vk84HEXJVF3qa1n3NCxrbH/fIp97EV+WiQi+1j24xEViSuUqy8tJlvHEeaBj7wXpVG/tv1PE04m7m23UIbVG1gshSWvmCemeN7uOAggXIykBkCR1pXiyNK56DV0gr5K0o//uJmthxGar4X+4W3rgJOkDqy8N155lx+7sE5fiANDYH/a7jgBphdC8ctXH9P5V8d8bQD9YIo+eWvvGeAhlxrYTPcmn0d3dGb2uaUteZ9oavTZOub3xoDQwbGf9po00KJxpym6akZTy6PObpKM9PKRUj4268ZbDFhaaQ0e4ZstESbWnFqn7uYo3hnDzMImaI940USmk2UY2k66TLLpU4+e4nwld3H2X1z5uV8d3zqoV5+ptz7jbut77XBX/584Z+/+adV5Oj88QJNn2ly+2FwdqC2HKYOQfIykBsI5zF4ootHK//0LU0IzTEfH5jfGX+7ol0vGE06EAcOcnu1xHAJdalJ9Oh/Kv8Zu9zsL4i9Hz63tWSvsuSPOeL90ho0eGTvVKd/1/2awrNJ/fNP53SW7K9BicDmL2Cbs36G89Ij1yq/T1x9d+T9obQ5XVRrM3tp4+s7nPo7FGiWBZiXPOKdINS1Pn4FQ3HcysOlqWJ+WraExs9iRlJ7T9PC7JSsWqX1zwJZEtqzCqHRI2Ry1Po2jJV7a+R73FJllntbeajDknu3Gc0YdGkjBxLHpSpeVKi+w9yBOitMfsyTqji2VtaES6rEFfly/tA7jHSEoAconzHFBbtePjbH/8J6q/tS3+uqolKGV5kWyz0TtuLnJ7q4JlvnbAxQnL09Ab8nWbI0wm63rbRfPafdLi09GUNvBP0v1vsuy9ZL65ZdVy+7H6f2+m/I8ZceHif4ZG0tX3axtMi8e1np9s1Z9FajLY/q77L0hnPLqJEVfox7ypc4XJc86YkZQsF7zyuH26BsgilDS7zGofRpLkiTrv9WU3+lSeRnkYElAoph66AFxLUiY/tMZaGIl8eoP0tzdKu8+7jgShIEkJAIAY9l+QBkdcR5FM0guzb2y1EkZqJWXT6VQqSXs60z1RXpTM/7x/zYdPjqYkTCPv2waoJm3VHNLxUmuKtFrO9iV7f2BNiswwJZJdWd7M6xuWHjBJev7c7NZpWr3t9as90lXr/LxBGkeWoz2E4LMbpBfMDe96L4lTvVGb959ujf5vc3/7eI1k4ljN60MqS85c+tnUd8rLtgmRy23v4aEvKYzy6NuIS64EFm7TXB4zPp6r06g2Sl7V91X8v4jJTFnucxPryus+slEvV46kZGtXN9qv39suDYwwtTjiI0kJQC753hhBeB4+WXpeypssV640Gkpsy1vDzlwfKTWe7sNEo/tnu6VHTZHenWI/xb0Yht8OdEm/3uM6imLZ2O46guIoYr1UUvPf+7G3x3/v7vPSP95S/z2ubxD4MrVTI29Ykv6zxkaqsPTeZphaz9Zz0rEmp5SLG8vS01FSxMLTza3PVx9cLf1op7Spw3UkbgyPSF/ZLM0/2dxyKo9bVzfMvrNdmn9Kmt5gtDHb0lTVcT+ztaBl1YUQkkTKj7V3rkj+GcSTaurFQNpscM/kITmQ4yTdIot9TrAahX21qs0k5y0ftwHng3Rqbbbf7jWzfB/LSqU8j8yPfCFJCSi43edp8ABxLUv5hOGxKlOeZeXRU5O9f8ijjokTvdKaBtN9NNoP1S4cOgfG/v+rF7P7f78/bmTx1wXYVCsRY2+nNDCcdTTJPH+e6wiQN6br4MMJEjluOGR45RbceNDNernM8M+/JGwbIp+aPTb/fFD62hbpBTk7nw86rrSy7Juhfk7OZFvDZcIPfYD5F6d8mSqCIZanvBzLJvUOh7kvi8jGbsrrro87bWXSUZHhH1+nlkUyOTmlIgGSlICCe/TUaKj6vOGEBqTzrNmuI7Dra1uke9wk3XSo+WVRz8C2NGXs9qPSI6f4nwTU53kSFfw2brqVUrKO1UlHTEYThgNd438Xdyj8JE73Sj/e2cQCAhNiW6BrqLnPZz1NWIjbuAiq1SloXvtA4/ekEfpNdO41xRd3W2V5Ay+L4le06QvrqRduqcbPtnCjOD42FTDWk6Y3v4y4x9V7V5ldnq+ok+ML7NQfBIofqiFJCYC+tc11BHCNhld2fGiQ9dZJDlh9tvrvzw9I1+6V2vvtxGRLZdn+ysVRk95/8QJ0/wV7NwOQT/2eJ9f8+uLwxeUjv6HYfDjv+Obyxc19nnZTbS9fKH1inesoshPajUufpNl2809K/zErmrYOzal2k6LZ80UeDoci37zJw/7Lgssi0qh8xk5QajqSxmwkQteSdplZHO+u2glZrjaEtlCaEC8MxntfZTkKYHM0zYfvuLZG32VWdp2Xrt5Ve5q8ZrZRkmNqpDR+tPi82Nie7nNpqvZ1DUbxL+dD+betM2b955Pyutj26b3payaPClHnQFSPxFXkayXYcZnrAAAUj08nYiCpF86VZj0/7IuSNA3Kty2Xbj8m/cbQ/M2ujW6Ch0+2s1zk0/o26SkzpE/8S/W/b2iTrj8oPfve2caFYorbnkrS4eCSyTBDPkeHLkkHr49alOxaxZdOOtdh2Fx/+bJHpxZ7xUKLK8yRWw67jgCj4tYVd/1/8W+Ml2tUbSWt23xjInQT39/nZBhTAgp1DBNxh/rds1B5+LCt3Csp3X4IqT6q52kz3a7/cLf00bXSv90j+WeTnI4a7a4XzpMWnKqzrjorqxeHywTLnBTRoKVpi9qQ17IQtx62fRge6opmm3jWP0qLX2R5ZRfdcDD6/lkms8NvJCkBAJDAvFPSitbiDUV4+7Hoda2Bm48+9I/T6EUan98Yvf5wR/W/P3lG9Dr5aP3ltPVLn94gveuh0jP+MfqdD8cFwhK3Y+PfE3Tg2q4bQ7hBGkCIQdnQHo3CeOfLpDvdwXU0aCSU8s+UofG8YUntv2U9bV8z8nJDFcWR6VRqnh64tTaBqXBNbOIstp3tVWzpkO59J+nef2N+vakSYCr+b2Mbe1rka/Il3t/skYaSjJZhL5RMlt+MJPus2uieLS31zwMmR66sl6DUSL04yuO3XYZ9LgtFUr4fGpVh39WbQcL3r1W53eeesLeu0b7rpRmNxH9hUHrrsmzWhXAU7R4rAAdcnPx9uQhEPg373qJFJrqGpK9ucR1FNijytVXbNge76n/m42ul6/ZJz5xd/33zT0WjN5nGORLNogw17yubpe6yJxTb+6Vf75E6PJhW1fT+vefN0p1vkL633fCC4a2hkjTjuOsomufrzX8TQr7xYJOtzZLnslTPwLA/09CYKvMud6WpcpS3w9/nw8t2bI+fJt3n1vjvp+73k8398rUt0TXH+1dLH14TPTDVLJ+LUR7KeFbfIctEpLhctpeK2lbzgekif6q3+WVkWZXUK3pX70q+vF/u9ueYLlcveQzFRZISgFz6fo1RLgDXTDcSpx2TeocMLxSxfGGT9Pv99d+Tg/4RWLCnM/57nzLD/Popl6jHRufcz3ebX2boFp+WPr/p0v9fu1j6wGrpzTl+suzTG1xHEI+PHXqh+d526ScpOlThTk/C6wkfjpOeoSi507QQ20nXH2j8Hhf77JFTomkk2j1IwAXyIqtjue5UUGU/Z50UYmKEpyxDdn1OOd0nDYxc+n/fSO33xo01D4lA9fhUPpo93m2Pqma6LKSJt7L/otYyfGi7upZ2+j9XfIwpBB9a4zoCID6SlABIcn/RZFozw50Cjfh0Qf6KheE1PjN9GsHiFU21J9C4gEJaHlUrCFRbv1/np3IfuXieMlVHxllOCPXxurKR0hafjl5nWxjOO+m22NRhPoZRSRMhEI9v5X3iEdcRoJHy08XXtkh/e6M00+J0As2o1Z7/3MYouRPSlGP2lt1M2+Jwd/Sa1TQSITHVZvO17VeLT+HG3XbNbOM0/RGNPtPMNkz72bif8609EhIfks984Co+k9coodXLUrKpAIvM9+PHFF/KsCdhOOPifG+K6/UjHCQpAbCusgHnS0MHl7BLzMvywqXRaD6V2N+AOS47KTifotyfDkhXrmxuGVmX5/Lpzpbn/AZmSMPH2xzx6J8TTEkCP3HqyYfyKukrm6PXT67PPo7TTUzHMMtCUlWzbaur1pmJwwWTx3bR26hJzvlTj5pbr+3tXrn8uN8z6ybQh9dIIwUrg3H3/em+5tcVUJP2L3yMOeR6MqTrmjhuPBgla/94p7ll5mwTWdVS42cUR9H2e93RyTKLAvADSUoArBsakc4auBCGPTOOS/NOuo4CsOuDlp+0zvOFRNEuGG0z1anXymheqJA0adWlz22U7jrh0shB/znHbTzIRudg4/egGEI4X31otXSs23UU+Za3aQF/ZPAGp0mubyj7MF1NlqolH9S6VnzVIrPr9mVbubw2/sVuaYrB5K8Q1Trm37cq/jJ8vInaOywdSXFedl0HNuJ7fCFJUzbfcnG67U8YTDQOYfQxE+XOdF1gOqZqizvTK007Jg3nuRO3hpCTI/OM3YIiI0kJgHXvWSX94y3S3k7XkaCeF85zHUE44jQeaWDaV1LjC6zyC9Jf7bEZDZC9x0yVVra6jgJ5Y7PjqrxO/va26PXja2N8zrOOe87xyKON7dKSlCOa5bXDu2tIeuUi11EAZnh2Kk3E1yrG17gaKZXSxV7ZHvO57q82dZGLcEM+7uKy1U4fGJbmn5T6hi/97n/XSy8ocN9lF9MmF0L5MVWt3kpSl9U7PE0cul/cZGAhZdLEVCrV/ly1bfWvt0uvWChds7f2Mld50s/mqh+k3nqzPJeua8twZRZMyuEU6LbLZLXF7z7PABh5RpISgMzcfNh1BAAA5MuNh1xHAPjnlYukVjoxkAHf7s/ua+KhkCdNNxdHHL5tu1o2ttudAhGNJUmEuPGgvTiaEfc7pL0510j/cPpjLs3NCN+Si/NsXOKQmzBy4blzpJM9439fqzzPOG43HtfK6xYXCWn/szZKSHrXiuaXlWX8vh+DdUfI8j14JGZ7l/7SwMOg5TH+VQbth7MXRyRfUScR6Rmz4i0rr4cMzTgz3p9g9MJRpsqU631oav0HL0iPnhoNgIF8IkkJgPOTFmBCKBcGocSZF1nWb9SliMtmWaGOAaTFp6WbPEuOL0Knf14Sw0I9n7f1S4+YYn89rrbP97c7WrGk7zlct698PU5CH2XC1qni/7aO/x3XSdnxLWkrb0kKJaUvY+X7ZvXZaKSeuF62INnysxRntUlCazSyi4l1VPrNxVFOJhyq/R4fimujGGwWAc+qFmTk8sXSUQPTEftw/EhjzzsmynTq80HM9/my3dLwrT3is3qbyvg0h4aX55PuwUs/p/meq84aCwWeIkkJAICCSdqYfl+KzP+spL3AyuoCIM8XGkU056TrCAC7NrZLX91ib/lp6+yGU3sarGypt9N72GTXERRbM6MomWC7w/5TjGbklWanH0ni+zukp0yXzg9YWkEBzDrR+PxW7+/f3ib9fLfJiHC0R1qRcIpNk22Utn6DCwtYZRuz3XA9k5d2Zdqb9yHfzDfhZI90ojfee0PaViEmMyZx4ILrCBp7z0rXEdiRts6MUyRDLLbXHzC7vLyck0L30bW1/5a3ffSVsv7FZh8m+eR6aVN7c8uAf0hSAgAgodAvyFsUfYff1pl/u1zc9yVZv0/LMYmnUgCE7D/nuI4gvcBPzblwYbDxe2z6k+FO3JC4Lv8/2pmfkbTgn+4haX279IMdriPJl7j1xtFu6XMbpY+skYZH0q0rL9dIJaWrb2v1HzxzdjPRVFlPgve+aanZdVcKtc9k9gnXEYS77XxWuUltVUk7z4/9/7/PjP/ZoZT1axxjRsLyvHw1G56J7/fKRc0vo5kyFuc7xE1+M5H0k+nIi4ZXlqQ4+HhoLEmYzNxI3O/o47ZAmLafM7esH+yQnpjxFPWwjyQlAJnLSwcVkEZJ0tuWuY4iGhHG5xGSQuV7hw/yj1MsXjTPdQT25aWq5Xi1q2jnZJfXWCd7pdcssrNsjhMzstiOttfRMyz9+YDZzu5KwyVpjoUkhayPT5OrG7B44zwu6gGzSsp2+owsTse+nvLzUnbHjZBUqv6zKaZHD8nKCyquw472xP/sexL2z3WHPr1pRgdt0tX4dv1Qqw7JMs7Q7uOkScpLO41lYJvGW54ddk65ShCMy7c6EuEjSQkADQEEr3NAWtWa3fouNNEZcG5A+vNBc7GMmnE82ft3nW/8HgCAv2q13+YWcFrCUsnPDhy4tSblDdgkHfEzE7a/QvJ/W6v/vlbdsz7h0Otpp46BWb0B3eScelR623Lp3263t45r9kkvX2hv+Qify/ZGHupDl9svL23Fat8jb9OsXbE83vt826fDGW/43Smm+g0t4SRrWbQByneB7SJjYvmhJSXUipein29Z1m0hlCXXh63r9SMcJCkByMwth6OORcC0p82UDnVnt75XL8puXXG9bEH89/YOSz90OF2CqYZqnOXUukihsQwAfjBVH/cOG1pQDC46pdr6Haw0cH0ZjP4xx6OkQNPl8oubDC8QTtWqax8wKdMwmrLvwtj/27hptvi0+WXaFnczmLh5k3aTh3aDM++Kuj9cfG0bN00bfQ8bScBxy0zWbeS8FOW0x2Tckf/Kl19vH6U5n3Q7nu65UrPHXNIHQNMIfQqyPAoh6cQ2tsFYPhx7PsSQtZ4M+/XgB5KUAGRmS4f0qkXSsAfDhSNf0jw9VGRf35Js2GkA9tEhgDQGHF3Ap+0ssVXOl56RHjXF0sI98d6VriMALuF6Lj/SJkDSbvGbbzc1frffdQQol0UVbntEA9/KeC07zrmOIL1SjZ/zwOb3KcL5sTzp6a4T3MWRV3Hqzzwdk2mmZ0uz7IbvNbvq3HreXLPLa2kx80BWUROwa/GlPPsSB/xFkhIKb9oxab5HT8AWAX3agFt5SuriIgRAkf3A4ah4tu1rcK46UjaC4ne3m1tvSXauDZq9Wbe8yWlti9g5tOR0umSaELdVi7Ib4n7tWekuN5o97gBE0lzb+DSiWy2TmxxR25dLvqyvPW1V6y5HVbbB9umvmf2+K0d9LyGzWUZ8qZ9My+v3ypM3LnEdgf9sn7eLeJyYHnWUEaPtJuoBvrvMdQCAS2f7pFdcnGt46K3SX4XYI23I2b7s1jVElhKAjBS4Wjcqy7m9YR/XvPnQInfT0mRRJTyizshIv9gtTT9mZ70neqQXzEv2GdMdSY+YbHZ5RfXlzdId/0r69L+6jiRfPrYuev3MhvTLoPPVvTy07UL6DjbL/C92j/3/4Ii0vn38+0xsrrhfw8dj3MOQGkoas0/b3adY6olTj7T2p/8+lz9Qum5fus/6pKXi5/LtVm8bBlRNF4bvh2Zeyky146K9X/rEOmlFkw+fSNF+vPlw88vxQSjnizwwMd2jadvOOVoxUmmNmVR2y2HpLisYrAKNMZISCq08U7foDaKZMeexNmFTR3brAlzJy4W1bSd7ohvNeaiDN3dIn2rihp3P8rB/ALiX9txYrZP3cPf435nQ42gKvXL7LriOID+uTXhjsKVFunqXnVhsC6nt+R+zpBHaFk5df1CamJObW3mSJvGqsp3+7pXSqd76nzlS5RzqwyFZ6+v7Ur+5TozLYvU+lAMfvXlpus+5uPHy9FnSWQMjU9S9mU1BMWpdW7rPhbwbvrXNdQR2VTtGPr1B+uOBsb/z5fxWqXwEftvlrNnlm4jvWI+0yNEDYHnla9k2IW6ZO9svfXC1dLpBuzwkly+O/7Dk7/dLczK854wwkaQEAIBhEw5KR3tcRxGGB98mvXyhdOMh15E077mG5+VGsZjq+InTEZDnzgLAhbQ3LbO82RnyTYys1bux98n12cUhSZvapQ+slk41GPW2bzis6ddWnZVOZziSL6p7HdOE5EJl/f6nA1XfNsaDJkm7zqdYF9OmjFFre7hOZspKUb6nJN2UMqnzGkejKH1ts9nl1Ts2Q0hYshmiicPgHSsMLMSALHflV7fYWa7P5fFwV/brTLs5GiU7mzRmpLaUB9Q1e42EggK4MBjvfaYGWfjVHunKlfXf43O9Vc2PEkwbHNhXgwNM9wZAx0imABKrd+H05mXZxRGi8k03cHHczzknpDc/2E0Mpgwyhik8UH4B+EZuPuZeSDeHBmqMUBTQVwD0gwQdciY8cXr0+us99d/33e3SQQc3PgCEa/4p1xHABJftqDQ31WzcrCop/XYI7cZgXCZGBk2zaXK6Oa3IcluVXzPmtcyH4K9iVlRZ7aO8XIdPOTp26ruWFlEZ1RB3s+SlbFTTKGFo1NcNJlJuSZDwRNFF0TCSEgAAyK08X1gBjdyc8olfwIY73SDt6mz8PsClUG/ckKAEoFlFv24y+f1DPZeE5HiKhy1D2S0ne6X2ilEdf7RD+qHhROkkZT51EljKz5lW9PqtyHza93GTlMq5in9Fq/sY4qpMAOEcjHpuP+Y6AgDlGEkJAIAU8nzRUyqFMTrH0Ejti4uDF6QH39WfTjEAQPVRaIpST1drN+S5LeELNjEAH/h+bfWTnVLHQOP3xX4CP+00qAnWkWbZzfLxvO1hSJLsx/XMWZZX4NCTZ0SvI1dEr+cHpKsuTjd75cOql2UbZdP28Z4lX48TmFe5r33a92mSlHwQwjEO//h07Ll2rEfa3O46CsBPjKQEAADGePF81xHE8/0d0k92Vf/bQydnGkpNXJQBsKko/YU+3hQEALjFuSFioi3w8XUGFhK4PBQnE9/BZbJLEu0xkuryYmBk7M9xtmdR6kcfv6aPMSF71RJ7qt2IbVReKE/J1UqqKkrfCfz0hOnx3ldZTkkSRN6RpIS6+oal5Wek4ZHG7wUA5MPck3aXb+oie9YJQwtCXW9fTscIAHuO9UQj4wEA7LkwGI2WYxOd6H4zsX9C3sVcz/jBVhlKu3/zWm/ZLu+1lp/TzVnXINcxiCnuSEom66V6iyraedHE9w29jgs9/iIYNxpc0Q5UFA5JSqjrDUukZ82Wvr7VdST+Gx7hpAEgP67bl+36Rqg/vfWnA9Ly1sbvgx/odEBouoekF85zHUUyy1ulVTmoF6kvEAKaiOaYGC3nhzuk3eer/43+kPxjF+dfXpN24EYRitP5QdcRNFZ+fq53jPtwHt/UIU0+4joKO3yb7i3u/vahXMA+z4ongIIgSQl13X4sev1pjel08qSZ9lbPkPSg26TXLjYWDgA49e6V2a7vzwelP+w3v1wusswgiay20Dryz/ZJE3Pa6Vc0eTosF512HUFyz5jlOoL4QqunAPjrf9dLj55qb/l5ra7ydIOvVJL+uF/a2uE6kuKpdnzk9ZixIQ/bylVdUqrxcyjGTZ/jJArE9Zqc3l9xUe5CKOs265QQ6ysfsN38MFIaO+WrL2rVK8zGhDRIUkIseepQKWeqw37aMel4jzT5qJnlAUARvXNFduvK6WkNaOi5c1xHAGBUkmuRM3324sizpNexJHT5h11SLLTRk8t6m91+THrHCulx08wvmzrYvbz2/4bMh8OiXrFwWWbibptx0+eYDqRgfN5+PsRWKwbfRlLK6zmX8xjyZM5J1xGMV+0Q++R66e4TMg8FOUCSEgAAAFAQ22tM0QL4zPcO1Dgdob5/BwBAvpk4DZUkbWw3sCAPhXCaDum+q483iT0MCU1in8bDdYgfvEtSch1AFT6eO8p5Hl6hZVnP2Synvh8D5ZadkX62K4r5BzuknmHXESFEl7kOAGEIqG4EgExwkZ8emw5FV63+4LhAaEolzoUAAJgUwo2JxTGmaA3he6SRdbsn6epsb3Zfm33NxJXXsmpTve3N5vQfZd6+FlU/TuKOFlG0fbTZ8PSxLS2iMmqSr+d7xJfFPnz27Oj1IXfNYGXILUZSAgAA3vjQarPLq9WRzAUX4ojTOVS0DiRAkk70SPefKH1pk+tI/ECyFgBkL5S6t1SSjvbEfK/dUIxYFCNJybQs9nWabW97f4VQHmoJ5fgMTa0yUfn7OJu/JGnSkTp/L1soiUnFwL40p9q2TPOwWrNVaWj7NM25o953bGXKdGeybgZk2TcbQhsnzeYYGpGmHE1+3OztTLEy4CKSlAAAgDd+ucd1BEBk2RnpXjfbWXblxfOGNum72+2sC7Dhmn3SiV7pG1tdRwLUF0IHIoB8O9jlOoKIkeneqtzxGBwxsOCLbFbZod2ojSvL7+XrNiypWA8hxU1AiuO9K5uJBNXkpSyG+jCWz9s/1BuxIV9Pneh1HQHQmC/V7Y93Sq9eJD1lhutIUCShnhuRMV8qSgAAknDdsRLwtXzhvXyB1D7Q+H0DI80/nfVkLgABwArX7QAAGE5QD9m8dugcNL/Ma/dKf319/dFY0lrZKr15qXSs2/yybQv5hm6S06ZP3zNt+fbpO8QRWLi5NWwwORN2+XQpUK2+aRRfs/Gb+P7UO/kR2jmviFzWWaPt+SMN2t4UI5hEkhISGfGpZWcAndYA0lpz1nUEAGyK20T4zV7p3rdIf9xvNRwAMI5LIQBpfXWL+WU+cVqUmBJXHvtzTE9zUu7lC5Mvu5H3rIpeL19sZnnl3+U/ZkkTDknvXGFmX+f1horL71Vvv2R9fL7f8LTxPouzaeO8p+E0U2VviLs7fS2Ppj0p4IeMSFpxJ+52yyqRJO5q8tLcotw2OG9nF0bwOvpdR2DeVze7jgBFRZISYjvTK91vovSJddH/O/ql962KpkPJg2YaKpzEgeL5+DrXEYQryzqTp0SQlXescB0BiqZFdLSFjv3nnzwmPQCh2NThOgI7tp1zHYE5tqvIaufF/Rcsr7TOuiulPUdwaoEp+7uivvhGTLRn4i7Dl/bsKywkYtayxcD5inoBRXLPv3YdgRmV9R3HcTHdeMh1BOndeLD677+6ReqIMZtA1nxpY8AekpQQ2492Sqd6o7kpJemTG6Tf7pWePdttXKbQqAAAAABgg+vkFzp3AMCN1xoaZagIXJ6rQni4pVGIrtsatZTH5XI7+7p9knjjEtcR+Gv68dp/8/HwvnqXm/U22ha9Q9KezkxCyTUfy1ylTB8gzXBdQMhMHSvVlrOnU3rLstqfGYpZKWRZd+Sg6YYGLnMdAMK1LwcN1hA6IQAAAExoz+GQxEVXlAv2PNxUghtJi04r9SSQWpb9K3mcZiFPTJeF0PruXLZbaDI173iP6wjGKi//xzyLTaLMpfWdba4jGG9gRLr7hOjnjzzKbSxp5a08fnub9E9/I131L64jyUaa82dRppm0LbCmVm7ZKFKDI9IzZkqn+xqsO0flGeEgSQkwgAocAAD47p43u44ASIemNrLy5qWuIwAQx+c3uY7AH1neVHLR95XVKunXy0YI2/n+E11HYFa9bV5vd8TdVaHd2O4etLv8AIp4TZ/beOnnWlMCIVs/2BG9vv/h7mIIod4uF1qd5CO2YfhuO3rp5yWnpfXt9tY1ElgdAb8w3RsQiHMezgkKAGlwsYMiymqag9CeNAfiGC5JP9zhOor8oboYb3OH6whQiT5PVHPCw9FE4Lc81CXDMb5EEc/t9aYuyZta13q2y3dlksLBLjdxjFtfihV+dmPj9xTVtfvivc/nPgcfEmrShjAae7XvEHcapiR83I0+l608iFuMTBQ3Dw7FQlvXdunnuElEaffZnw6k/CAgkpSAIJzplf7+JtdRAEB4XF7fzjnhcOVo2gWDT1ge75EeOEn6+hZzy6zmt3vtLh9+KVqnz/+udx1BbT50hqO6WjfRAJgz54T0mkXS6d7s1nmsR9p7Ibv1IbK81XUE2SmV/Dq/X7dv7FPxo3y9n5vlptsYc3QAbn6bYfI62YVlZ1xHEIa6o2x5VDfmyUNukz67wXUU+WWj2IZ2XgksXHiqshxt4kEvNIEkJcSS1xNY95DrCOKZf8p1BACApD621nUESKtr0GwHxte2RDfTvrw5+r+tTr33rZLWnLWzbAC1xbmmqNaBmWX/fpHvJTDiSthKJdpUvnvxfGnyUemjGe6nDRanLHApTRsxy/r9xfMzXJlDIyXpWbOlly0Y+/u0NyNN9Km+e+XY//9hf5Sck+X+n3F87JP5af10Z/PLgBlpymbPsPEwUot7TPrYDvYxpjwK6Z7W4W7pO9vNLvNUhgnk8F9oSVVF5PLcQAIqXCBJCbHksX6adVx60nTXUQAAAN9sP2d2eVnOz326L7t1AZB+vFP6ETfbvPbjndLgiOsokNaSM9JPd7mOAnGc4EYYLvL1JsdISZp+TDpZJXm1/Mbd/gvSilZp5glpwKOEjHLvXDG+TzOL6VmeOqP5dXxsXfPLKCof7i9XxuDp4Y4U4tbd7PPG4h6rpt9ng++JLZXlkfIJpMOxAxdIUkLuxG1Qm7wopgIHAABA1jzvLyyETzRxTcH+y8b3d0jf2Oo6Cr+8a4XrCABUQ9/SeCa3yfUHpZcvlB42Of5n6t2ctZ2MRTvBLF+T52wo1fg5b4q0T00p2iZz9X3jrjeE/cG5CGlQbsJTXh9NPuIsjDEoR/lHkhJy5fLF0uOm8aQsAKC+zsFoRD3bQuhwQPZWMSUbAGTqpkOuI/DL7/e7jgBANXGmD0U6LZJmXrz+6x2WtnZIn1p/6e8+Jjt4GBICYbrslCfrVS67pcbPvvLluAphW9Xic+w+7N8WScNNBFItOdb30Ywa8WW/NGvcqE0+fDHAgtcsdh0BiuIy1wEgXD6egyddzPBcelr6r/sk+6yP3wcA8siX+va/F9hdvi/fE37504Gx/78w6CYOAAAAhC9PN8haWpTZRdTjpmWzHqAZnQPS0wxMsVdLvcNtzGhMOapnUFvoiTC+GC5J5w3383AMhqcr4L6+EKuCkOsv2+fbQ93ml5kVqr78YyQl5FLIJyUAAJBfb18+9v+dAXdcAAAAAKbY7MpLcpPD9A0RmzdY6P7Mt6t3Swe6kn8uTrlIW3aSfM72zcUuRp+LpXyf1Ruxr/zmeFu/tXByz3SCEpKxeV5MsuyegOsnEkPy5X2rXEcA1EaSEgAAAAAEiM4jIB6ePgYA//lYVZffkIx7LnH54GSW2zDu9yyPiYdKk+kbHvv/WpuvsmzGKQc+HW+222k+Fjuftj/8R91Z2+5O1xHAB3m53m9mqkggREz3BgAAAFhEfxIAAABsyPuNyyQ3nXadr//3epuqpSX8G1xZhf+rPdKGtvyXPR+k3cS+jNZbxCIS8ncOvArMjdDPRdWEfFwURfk5PbT9dbpXumq96yjMWHLadQRAtkhSAgzIYdsRAKzJ8mKHjlMA8EeLittudtnZ/P/Zu/N4S866Tvzf03t30kvS6ez7ThZIAgnZQwIESCSAQNjEBXEXddxFHMd1XObnqOM2yriiIKsIDDtIREcQEQRFQNYQlgBBsm/d5/fHTcjt0+feU6dOPfU8VfV+v1553c6951R9T52qp5566lNVdoUAdMGi+6vT/jrfvJfbPY64a+IOOB/8zwZnkNl3v2vp51Fb8tbRhL72kfYs63c20QetOomh9vNL913vyl1Be/q6TefU5nbdtYDWauX+wX+0Vkbj7u3Y9/C9785dQXPuybjsu7b90Q8e98ZgNdlp1YADMMmuAYAqnvP3uSsAgOaUeqFIneOzOu/50Fcjdr10799d8sYaE6pgsr42F/1XC7lbT1XTvsvSj9knt6Wmt606k5t8T+nLcFLqektcHi/5ZO4K2nP97bkrSGNyu2uiKaj8yM4SV+qMqi77n3pfyiqa1+Xv+VO35a4AqEtIiUq6vJMCAJhHqSdWYLlRdO9K0S5vWx/8ymLvv3cc8T//be/f3b84/vhji00bACjLrffmrqAe479laaLr/O4vNzCRjmtztf6/N7Q4s4Z1+FCtE5o8Fu5aU921emGIbKfk4HFvAAAJGOABUjKA0K7Xf3ax9//+RyPu2dNMLfP6zX+PuO4L+/6+y6ExAIZhHM0FZ1bb7a00i+Xvsd/cW9f7oh+5OeK2jobJ5nHRG1b+22rfYV8Da6k340/eWu11PV28xbmhp3dWalOb+77S97MfujnikM25q6Bv3v753BUsKXG/VHiTQAOElCjK9bdFfP3fRDzv1IhvPCHtvEpsdAHojw/fvPQfrMYBF3TDngUPHnIFlCKWQkoAMGRDDVzcuXvpvx0bWinna0pc3JPL6iffl6OK6sbjbhwrdrHGvrYHi+rbYtmd8fhrEaUFddosp7CPvo9f+7el/7pK21emb/n7B/5d2nd05+6IdRk3zMIWBwl43BuVtNU5+sH3RPzTTRHf/Perv248Xnrt//5Ic/MubQcAwOK07ZRgtX6UVZQhKX3QcWjsIwFIoYv7l0XDyCWYttyPfkXEgX8ZcdNd7dczTRfXjZwmjyNL6EvvU9Oy/y+hvmmsdtX0bTmVllEacvtXtW0Y8CJqxe4WF/BX725vXqRx1+6IA14ScfyrcldCnwkpUZRb7qn2ur+9MeLXPxTxXe9KWw8AzXPQydAMeTCKdG69N+KthdwWuqo2B8VgOaseQDc1FXpIcfFl6n1LEyV/6b5w0ru+VO3183ymWcc4X74r4lWfzns3yaHQz6ku9bLyXZBCigBgm6FC20UZ/u2r7c3r5z7Q3rz6pKRt5d+/GnHXnojPeGwmCXncG7W87FNLQaFc/lMSFwCAAasa7gcA+qtPYfhS7sLS9DJt63OVtipc/Ialx5//6Om5K+mPXNvIautWF9ug0h6nBdA3N96ZuwKgC4SUqOVp1+WuYHGTxyN374l4700R5+6MWOseYwAAAAAUrIP5gLmMY7iBgnm/24NfFrFlbZJSavnwzUs/X/6pvHXcr4vbStVV/153q1pViU1IieGuEpfTELW1bhS4CkInrF+T7i6RJW2XQ+1/0y5RDLjPt/2/iAvfEPH8983/3pJ2HgCl08eldCUOGAL9Y9AHAB5Q4n6xicOCtg4t9oyXHge8SA3zfAV1PleJ33GXrLTMj37l/NOa56uo+trJ+qquIw6/u8V23D7LHMrR183RWDg5CCnBff7yvit7fvVf53+v9hsAAJiHQaD2WNQAwzbPPnelk8HjsRPFddgH13PrvdVPhH7l7qSl7GW1mnzXEXftrva6EtuSyqEyX3TrUixz3yN9YV1O48t3Tf99ifsvuktIiUo09ABA35392qVBxaYPuFabnmM7AACIuHOFk/tNjUlW7Xf/63+u/Le+j4/O8/FWDauMp/87p93jiG/9+9xVVPf1f7PvcWSuY8dCvsJOuKNiSInhaXKcqYlJVa3nM7c3MK/FJwGDUNK2cu11uSsoa3mQxrrcBQCzaYwBIL33fyXi9TdEHL4ldyUA6d07jvj7G3NX0Q7HU0Bfad+qmSdk8eR3JCuDjF716Yi79uSuorq3fj7iEYfmrmLJXqGzOd5XYvv0hTsi/uUruauAxTQRHCxx++yaPRKcRfjkbbkr6IfJ1XmlOylBk9xJicrauI2bW8VN94L35a4AAIah7TEGYxpAThe/MXcFACzi32/OXUFaTfaVu9Dvfv9NEee+LuLNn4148+dyV9MvXQoo3W9ymLzJcfPX3rD637uwvdTxhTtzV7CklDuMUZ4+nh/zKMHyfUrQh4ra3E41Cf3nTkpUppOQz8dvzV0BQDP+5vMRr/9s7ioAgCFxKAvQrhsaeDxMado4cXzN2yOuvz3iMW9NP6+U+niSfch8nyxnfaBkVs96fv4DuSsgwrgFw+NOSrTmjnsjfup9Ef/4pcWnpbEG6KYr3tzu/OwvAAAA2jMaRVz5ltxV7KsLJy7nfbTGe2+q9joXnnbT5Dp75+588071HsqhnSC3lAG4FNO+1zZDw3K2wyWuzh45139CSrTmFz8Y8QsfiHj461d+TVc7w12tG6DP7ung7dwB6I6P3bLY+6+7MeKzPbzTBAB86Ku5KxiGp16XuwK6rM5wdptBqaYYtm9WV86DdKVOHtC1oONt9+augBzudr6hNb/577krIDWPexuwr9wVsXldxKa17czvA19pZz4ANGP3noi1HY4zb/pzg1HMzzoDVPXCjy4+jbNfu/g0AKAkTZ4YbmpaXTvx2bS2H88kHNB9vkJoVtV2cdrrur49tlm/xxFCPVU3nTa3sa63fczW4VOPLOKmuyJ2vjTiiJfnrgSAUv3xx3JXsBgdWUqx2vGb8RPohlT7lC+6fXUrnCwFoI7V9h92LaRWysn2yuGKtGX0imWVXinbD9U1sV047oN6bDrkIKQ0UO/60tLPr9xd7fU6dQDD8/Fbc1cA/bDagd7rbmitDAAAGKw6Y5vCxCu71WNukks9HG+4n+WqtpG3d/CRfyUo7fxam+UU9tGhWIJCDI2QEpWUlkAurR6APtLUMkS33BPx4+9tbnqv+FTEH6zySKjv+Ifm5gXAdKWdFACgfXXGEo96RQPzXXwSrUmxu1z++e2O+2d5H2tyGytl3bfeVeN8C32w0mps/YbVlbiNlFgTzVqXuwDa83c3Rtx8T8Tjjshdycq6OnisrQSAfnjB+yJuuL256T31uuamBQAAzG8cEX/xycWn09Vxy5zGK/yb2VKvb1WfsJCak5Bl8DV0RxNNQ4nf923u0MfA5dwfVp21fTZNcielAbnkjRFXvy3iszVPvPXtQLykj/O6z0R817si7nK7VADIqsmAEtAfJR07MD8DaQDd1FTzfeOdi0+j7r5knj5E38ZeWUwpq4P1Etrzd1+c/Zom9o2lhBQBVmIYp//cSWmAvlDzwHzRgV3HMyt7/NuXfh6/f8SPnJ63FoD7OaEHAAAA7Uh1DG5MFqAbru3h3bjb3AfZ30FabQaXnZvqP3dSYrCabN+amtZn3L0BAAAAAIrT95MlTX28ni+m1nTtZLs7LkEaXW9Tu14/AGkIKQ1UjmOGNkNBjokAFvfL/xrxzhtzVwEAAAB5CWAAfaaJo8/sw+kC6ylDI6REUZq6Ikk6G6AZl74xdwUAkN+04wsDSN3h+BAA6Jou9F9WG8vXVQYAYCXrchcAAAAAAABdctfuiO95d8RVRzQzvdt3NzOdSV0Iu7Cv3Rm/OOsMALSrC48VHo8jfvmD7czLhYH9J6Q0QLkaulntya33OAACAACgWca2AEjhdz8S8Yf/sfQf03XhhFup/vzjuStY0vV+1K335q6gG/q2qZbW9vxZIdtzDm1+FXftaXFmMEBv/XzEqz/TzrxKa8dpnpASlaRuC66/LeKYVyaeyYSuH2ABAAAAQJ+Ven5iPI743B25q6im7TFQY67N+PituSsglRLbtRJrAhiSLrTDgr80aU3uAuiO1W6tdu+CCeUXDThJDgAAdI+rurrDVwXAkN1e8YSScBFA+bTVQNNKHN8qsCQaJqQ0QCme4/jOG5ufZpc01YCXuCMAAIChMxAMAO3rwzBZCZ/hqde1O78SPjPNWe37XH6ewbh2dSUeW5RYE0tsWzAMOTf1EpuZEmuiWUJKVDKK1TtDQ28shv75AQAAAOi+j9ycu4Iy3bU7dwXdtHzMVAii3ybHx6uOlw9xXH2In7ltKS7UL0XX1p8v35W7AqCLBDT7b13uAugHjQUAANBXDncAGIoXfTx3BWV61jsjjtqSuwoA+sI5NaAUmiNycCelAepD56eJjzDvNO7cHfH5OxqY8Sr6nPAHAIA+0Xfvjj4cAwO05ec/MP97PnNb83Xcr6Td7fW3564A2ld1GyxpWy2dvinQZ/YHQBVCSj112z1LoZq2tN2vntWRT7ETPOmvIg5/ecQnbkkwcQAAAADooBP/KncFADAMQm6Uzipaj3AXQyOk1EN37o7Y+pKIg/6y2uv72Kmp8pHmbfBvuO9qqTd8dt5qAAAAyMVdrwDSuntPmun2ccyyZBY3QHsco9BXH/pq7gq6ST9sb9rI/hNS6qGP3Xenn9sr3knp2Fcu/hizRRtPjQ0AANAl7/1y7goAoDxOsOxtiEOe4wr/Bspi+yzXvwl8AAPkYoX+E1IaqOWhoOtvj/jFGc+bT90WdKmx6VCpAABAIm/6XO4KqOoTt0Y85+8jbr47dyUA/df0HciNwwF944Jt5nHhG3JXALQh567BbokchJR67of/KWL3xC2Xp3WC7z/g/+rdEc//54gPfGXf16zWec4ZMrpnjltK33ZPxJ4EtTb1+bsU1gIAAOiKP/5YxE+/P3cVAP33VYFQIJzwXI1zAACUxG6JHISUeu7X/i3izz5R/fX/5T0Rv/TBiIe8tvlaFr1C4M8+Pn1QeeuLI66/bfb7b7g9YutLIq58y2J1AAAAw+IkSz9cf3vEl+7MXQUAVTlhAv13yz25K6CP+hwEcycuoGkltpm7C6yJZgkpDcANt+/9/+Pxyg3Oe29aeTqrNVJtdIy+6e8ifu5fIt71xb1/f/eeiN/68Oz3/8V9Ya23fX6xOrSLAAAwLI4B+uETt0Yc/LLcVQD021DOnfaxbzCU747Z2jxZ+dz/1968AIBu+OwduSsgNSElImLxA+s2D1xuaui20RLnAAAAw/HPq1yUA0B57t6Tu4LF5QozfeyWTDOeMHnxLN2Tegj9VdcnngGV7Olj8rKnSrzjCdBtmhVyEFKiCF0PDGnAAQAAABi6Jsf4/vNuV1HXddJf5a5gXx0f/gVolLARAEMmpDRQTYeCqvSnmux0TU5qctpVPl6JncCuh7UAAAAAoCl/+B+5KwDqKHDoHXrBtgX9ZNtmaISUiIhuXcmioQYAAACA8nRpjBFK1rUx8K7VCwyHvgldkPPGGvbh5CCkNACTO+A6d+uZ9ZYqDVibdwlqu0HVgAMAAABAs0q8EzoMiU0QAICmCSkNwKxHoy1/zUoH/uNIGzJadMCh0uPmFpvFA9MZL/335L+JeOo7GprosmkDAAAAAEBXfe6O3BWUyykAIuqfb/v0bc3WAZShzRt97DPvfLNmwNblLoB+qBKu+avr09fRlhvvjHjVfZ/ny3flrQUAAAAA+ijnCZtZCi4NGlN3PX/euxstA7jPHbtzVwD0jfAsObiTEnv5wH/mrqCaOg1mE4+9u98eLTYAAAzGP9+UuwIA6IaSQ0WsznBnWWxKAM2wf4PVecoPOQgpDVSdg5yUjdSiAxhttp9153XvnkbLAAAAWvKyT+WuAACGqeSTJgWXBgAAUCwhpR6aPHgf8lUXX7gj4iv3PY4t1cBBlcGS130mYsOfR7zwo4mKAAAAAICeuf723BUMR1NjyCUHywBK8clbc1cAAPkIKQ3EEA8Ob7474rCXR+x8acRrPxPx4+9tbtrz3vnpSX+z9PPb/6G5GgAAAACgJEO6WPL9HgcLUKS//kzuCmb7sQbPVwFA16zLXQDp/dy/RHz6tr1/13RmqdXHrVWc2UdveeDf17w9TS0RS5+9qRDYoo+9AwAAAADS2jOOeNPnZr/OUN8DHvnm3BWQknWdklx7Xe4KAIDVuJNSD00GXe7aE/H7PXvM2KxQUJWDokWCRZPTH+CNqgAAAABgL0MZI9tT8XVDWR5VfOq22a8BAKBd+qvkIKREIzRgzRjiY/kAAAAA6Ieh3E1lKJ+TfHIOEy+ftzv/A12nGQMoj5DSQO1zJ6AZRz3jcbUDklvuiXjC2yNe9PHapc00rdTJ+qscxNU9wNpnXhVmVnVeVa/CAgAAAIDSOBEI/VJ1m3btLQB008335K6AIRJS6pG3fz7iMW+J+I9b2p/3/UGdX/nXiNd8JuIb/679Gvrgdz4c8cKePZoPAAAAABgGYZV+We37XB5g8r0DQH2etMPQrMtdAM155JuXfr7zxvnf29RtW2+6q5npTHrvlx/4d2lXZDV9y9tv/4eI557U7DQBAAAAILWhPBrKeSSGwklTAACa5k5KPXTH7tX/Xue4YjTKe0Byzdsf+PfUx721VsmUeVd53Fv6MgAAAAAAAAAAiiWkRHJ33Btxw+2LTePWex/49zVvj7iuwt2iUgWDxjWm7YITAAAAAPrOhXpYBwAozcs/lbsCYFF33Dv7NXSHkBIRsfhdklZ7+7GvjDjqFYtNf9LvfHj2a9oMBgkhAQAAAADQBGEvgGZ89Z6Ia6/LXQWwqK0vidjjhHxvCCkN0CjaPcj54l2zX7NoPW0+im6y1mmzvmt3xO9+OOJjt0x/DwAAAAD0jTEw6JfrF3xCAkBuQg3QD3vGEffsyV0FTVmXuwD64/rbIn73I7mrqK7uoMk4IkYz3vxLH4z4mX9Z+veeZ9ecEQAAAAB0yE13566gHW1eMAmlWr4ZCCgCAFCVOykNVJ3j6NWCOeNxxOVvql3OzHrmPcip8vomxxImBybe8YXVX/+GGyIue2PER29usAgAAAAAIDkZpZVZNsMhrAcAzZh1cwzoGyGlAap67HDHvcveU+FNH791Yj7jiF//UOWyVlXy8U6V2ib3LVe9LeJvb4x45t+mqAgAAAAAyK1LIY63z7joEiY5oQoAQB1CSqzonTdWf+204+3XfzbiB9/TWDlzSXn83+S0v3hXgxMDAAAAAKDz7tidu4LZZJQAoBldCrZDE4SUiIiIPQmm+bFbVv/7P98U8di3RLz3ywlmHu0dJE2bjwM0AAAAAOgnJ5IAAGhKivP0UDIhpYGaDNH8749Mec3Ei1Y7+K5zXH7pGyPe9LmIi984+7Ulh35mffb/8o8r3/rWgAYAAAAA9JPHYTEUhrkBoL4bbs9dAbRrXe4CGK7b7l36eefuxUNIdQ6C6s5zPN73vZPzXz4A8Rv/XnNGAAAAAAAAAAA94U5KA1Q1nNPmhT67V7tLU83LMFy9AQAAAADQHmOyw+SJAQBAam5S2h9CSgNU9XihzQ39Be+b/vu/uzHi8JdHfPWeFouZYZ7H4M3i2A0AAAAAAAAAVua8en943BuVzHp+eqorJa5+W8TNFQJKbTZK4/Hs5SHJCQAAAAD95AQJAABAPe6kxNc85R17//9kEGdWMGdSE0Gde/fUe9+oofmn1oUaAQAAAABgJfOeOwAAYLiElAZq2kHDKz9df3r/ccu+v/vK3fWnl9qLPxHxiVubmda0K6eqHpNVuerK87wBAAAAAAAAgK7zuDdWtDwcMysos239vr/76fc3W89q5g3yPOudC8wr9g0hTc6+yVzRP365wYkBAAAAAMCC3DwJAIA63ElpoJq+O88BG5ud3qJS33xo+fRHkfZuR7fdm27aAAAAAEAaQ7xDuuAKAACwGiGlAap7oDjEg+oqUj/uDQAAAAAohzG9lVk2w+G7BgDaJAzfH0JKA+TgYXEaQQAAAAAYJhdzgvMMAADUI6REI1KFdkYFpoHaKOmfb4q47gvtzQ8AAAAAAOq4Z0/uCgAA6Ip1uQsgjxLDP9N04aqkqY97W3D5PvR1Sz8/+5TFpgMAAAAAAAAAUAJ3UqKykoNNKbJMb/psxLXviPjinfv+bbVF8dGbm6vhhtubmxYAAAAAADSh4NMFAEAPdeDeJlTkTkqsqORQUhse+9aln5vWRvzpxdXfd8qrIw7e1EwNGlsAAAAAKIsxOwAAgHrcSYkVPfLN1V9b2oF5k/mqz8y4m9HduyOu+8Lev7txyt2XpqnyOLuhh8UAAAAAoIuM6wEAAOxNSGmA6gSKSgshTUpZ37RpLx9g+JH3Rrz802nm/c83RewpfeEDAAAAAES1izLpBxk8AKBN+h794XFvA9SlDbiEq40mD6zHE797ZaKAUkTEd/xDxFOPSTd9AAAAAAAAAIA2uJPSQM2b/RlFt66CabLUcUQ8/58bnODEtGd52afSzBsAAAAAAAAAoC3upDRQHcobVXbLPWmm+7c3Lv0HAAAAAFB1bLVLF30CAAC0wZ2UBujc/xvx4ZtzV1FN1QP5D34lYvtL0tZyvwKeQAcAAAAAAAAA0ClCSgP1vHc3O73cwZ3r3OkIAAAAAAAAAKBYQkpkcfu9uSsAAAAAAEjnrj25K2jff9ySuwLa4mmGAECb9D36Q0iJLPZ/cbXXjXLfogkAAAAAYJlxxTMkv/CBtHWU6C2fy10BAABQMiEleqkr2SaJTwAAAAAAAABgCISUqGRWmKbEsI27MAEAAAAATStxLBQAAKALhJRgTuMwEAEAAAAAAAAAMA8hJRrxFx/PXUGzPn9HO/Op+vx6AAAAAAAAAIAuE1Kikjt2R9xy78p/f/Vn2qulinEsFgA6/OUr/81T5AAAAAAAAAAA5iOkRGW/8+HcFfTPSOIJAAAAAOiJT9+WuwLaYmgbAIA6hJQgI497AwAAAAD64q8Lu+M+AABQFiElinXz3UI8AAAAAEBZDFkCAADUsy53AbCSHX+52Ps9Sg0AAAAAAAAAus2FAv3hTkqQkcYUAAAAAAAAABgCISV6yU2UAAAAAAAAAADKIaREL40j4oP/mWbaH7814szXpJk2AAAAAAAAAEAfrctdAKTwwo9GvPiTaab92x9OM10AAAAAAAAAgL5yJyV6KVVACQAAAAAYtvE4dwUAAADdJKQEAAAAAAAV3Xhn7gogP1k9AADqEFKCjFx1BQAAAADd8rTrclcA+d29J3cFAAB0kZASAAAAAABU9MnbclcA+d12b+4KAADoIiElAAAAAAAAAACK5AlF/SGkBAAAAAAAAAAAJCWkBAAAAAAAAAAAJCWkBAAAAAAAAAAAJCWkBAAAAAAAAAAAJCWkBBmNcxcAAAAAAAAAANACISUAAAAAAAAAACApISUAAAAAAAAAACApISXIyOPeAAAAAAAAAIAhEFICAAAAAAAAAACSElICAAAAAAAAAKBInlDUH0JKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKkNHYwzMBAAAAAAAAgAEQUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUoKWverTD/zb094AAAAAAAAAgCEQUoKWPfkduSsAAAAAAAAAAGiXkBJkNMpdAAAAAAAAAABAC4SUICOPewMAAAAAAACAlY2dWO8NISUAAAAAAAAAACApISUAAAAAAAAAACApISXIyF3pAAAAAAAAAIAhEFICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElKCjP7z7ojf+vfcVQAAAAAAAAAApCWkBJl93z/mrgAAAAAAAAAAIC0hJQAAAAAAAAAAijTOXQCNEVICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAACSElICAAAAAAAAAKBI49wF0BghJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhpZ7YvSd3BQAAAAAAAAAAMJ2QUk/8n//IXQEAAAAAAAAAAEwnpNQT//Cl3BUAAAAAAAAAAMB0QkoAAAAAAAAAAEBSQkoAAAAAAAAAABRpPM5dAU0RUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUuqJ8Th3BQAAAAAAAAAAzRKH6A8hJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhpZ4YjXJXAAAAAAAAAAAA0wkpAQAAAAAAAAAASQkpAQAAAAAAAABQpHHuAmiMkBIAAAAAAAAAAJCUkFJPjEUHAQAAAAAAAAAolJASAAAAAAAAAACQlJASAAAAAAAAAACQlJASAAAAAAAAAABFGo9zV0BThJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAACjSOHcBNEZICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAACAIo1zF0BjhJQAAAAAAAAAAICkhJR6QnIQAAAAAAAAAIBSCSkBAAAAAAAAAABJCSkBAAAAAAAAAABJCSkBAAAAAAAAAFCk8Th3BTRFSKknRrkLAAAAAAAAAACAFQgpAQAAAAAAAAAASQkpAQAAAAAAAAAASQkpAQAAAAAAAAAASQkp9cQ4dwEAAAAAAAAAAA2Th+gPISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAAIo0HueugKYIKQEAAAAAAAAAAEkJKQEAAAAAAAAAAEkJKQEAAAAAAAAAAEkJKQEAAAAAAAAAAEkJKQEAAAAAAAAAUKRx7gJojJASAAAAAAAAAACQlJASAAAAAAAAAACQlJASAAAAAAAAAACQlJASAAAAAAAAAACQlJASAAAAAAAAAABFGucugMYIKfWEjRIAAAAAAAAAgFIJKQEAAAAAAAAAAEkJKQEAAAAAAAAAAEkJKfXEKHcBAAAAAAAAAACwAiElAAAAAAAAAACKNB7nroCmCCkBAAAAAAAAAABJCSkBAAAAAAAAAABJCSkBAAAAAAAAAABJCSn1hEcwAgAAAAAAAABQKiElAAAAAAAAAAAgKSElAAAAAAAAAACK5MlS/SGkBAAAAAAAAAAAJCWkBAAAAAAAAAAAJCWkBAAAAAAAAAAAJCWkBAAAAAAAAAAAJCWkBAAAAAAAAABAkca5C6AxQkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAABRpPM5dAU0RUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUuoJtzcDAAAAAAAAAKBUQkoAAAAAAAAAAEBSQkoAAAAAAAAAABTJg6X6Q0ipJ0aj3BUAAAAAAAAAAMB0QkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAABRpnLsAGiOk1BNjWyUAAAAAAAAAAIUSUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUgIAAAAAAAAAoEjjce4KaIqQEgAAAAAAAAAAkJSQEgAAAAAAAAAAkJSQUk+MRrkrAAAAAAAAAACA6YSUesIzGAEAAAAAAAAAKJWQEgAAAAAAAAAARXLPlv4QUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUgIAAAAAAAAAAJISUgIAAAAAAAAAoEjjce4KaIqQEgAAAAAAAAAAkJSQUk+cvC13BQAAAAAAAAAAMJ2QUk+ce1DuCgAAAAAAAAAAYDohpZ4Y5S4AAAAAAAAAAABWIKQEAAAAAAAAAECRxrkLoDFCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAFGmcuwAaI6QEAAAAAAAAAAAkJaQEAAAAAAAAAAAkJaQEAAAAAAAAAAAkJaQEAAAAAAAAAAAkJaQEAAAAAAAAAAAkJaTUE6PcBQAAAAAAAAAANGw8zl0BTRFSAgAAAAAAAAAAkhJSAgAAAAAAAAAAkhJSAgAAAAAAAAAAkhJSAgAAAAAAAAAAkhJSAgAAAAAAAACgSOPcBdAYISUAAAAAAAAAACApIaWe+MKduSsAAAAAAAAAAIDphJR64i8+kbsCAAAAAAAAAACYTkipJ+7Zk7sCAAAAAAAAAACYTkipJx5yYO4KAAAAAAAAAACaNc5dAI0RUuqJpxyduwIAAAAAAAAAAJhOSKknRrkLAAAAAAAAAACAFQgpAQAAAAAAAAAASQkp9cTIrZQAAAAAAAAAACiUkBIAAAAAAAAAAEUaj3NXQFOElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElHpilLsAAAAAAAAAAICGjXMXQGOElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElAAAAAAAAAAAKNI4dwE0RkipJ0aj3BUAAAAAAAAAAMB0QkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAABRpPM5dAU0RUuqJUe4CAAAAAAAAAABgBUJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAAAUaZy7ABojpAQAAAAAAAAAACQlpNQTo9wFAAAAAAAAAADACoSUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAAAo0ts+n7sCmiKkBAAAAAAAAABAkV5zfe4KaIqQEgAAAAAAAAAAkJSQUk+MRrkrAAAAAAAAAACA6YSUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAAAo0jh3ATRGSAkAAAAAAAAAAEhKSAkAAAAAAAAAAEhKSKknRrkLAAAAAAAAAABomDxEfwgpAQAAAAAAAABQpHHuAmiMkBIAAAAAAAAAAJCUkBIAAAAAAAAAAJCUkBIAAAAAAAAAAJCUkFJPjHIXAAAAAAAAAAAAKxBSAgAAAAAAAAAAkhJSAgAAAAAAAACgSOPcBdAYISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApIaWeGI1yVwAAAAAAAAAAANMJKQEAAAAAAAAAUKTxOHcFNEVICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAACAIo1GuSugKUJKAAAAAAAAAAAUaTzOXQFNEVLqCcFBAAAAAAAAAABKJaTUE7slBwEAAAAAAAAAKJSQUk986a7cFQAAAAAAAAAAwHRCSj3hiwQAAAAAAAAA+saDpfpDtqUnRqPcFQAAAAAAAAAAwHRCSj2xRkgJAAAAAAAAAIBCCSn1xFohJQAAAAAAAAAACiWk1BMySgAAAAAAAAAAlEpIqSc87g0AAAAAAAAAgFIJKfWEjBIAAAAAAAAAAKUSUgIAAAAAAAAAoEjj3AXQGCElAAAAAAAAAAAgKSElAAAAAAAAAACKNMpdAI0RUgIAAAAAAAAAoEge99YfQkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQkoAAAAAAAAAAEBSQko9McpdAAAAAAAAAAAArEBICQAAAAAAAACAIo3HuSugKUJKAAAAAAAAAABAUkJKPSE4CAAAAAAAAABAqYSUAAAAAAAAAACApISUAAAAAAAAAACApISUemKUuwAAAAAAAAAAgIaNcxdAY4SUAAAAAAAAAAAokpu29IeQEgAAAAAAAAAARXInpf4QUgIAAAAAAAAAAJISUgIAAAAAAAAAoEge99YfQkoAAAAAAAAAAEBSQkoAAAAAAAAAABRp5FZKvSGkBAAAAAAAAABAkTZItvSGrxIAAAAAAAAAgCI9+/jcFdAUISUAAAAAAAAAAIq0eW3uCmiKkBIAAAAAAAAAAJCUkFJPjEa5KwAAAAAAAAAAgOmElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElAAAAAAAAAAAgKSElHpiPM5dAQAAAAAAAABAs8Qh+kNICQAAAAAAAAAASEpIqSdGo9wVAAAAAAAAAADAdEJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKPTHKXQAAAAAAAAAAQMPGuQugMUJKPWGjBAAAAAAAAACgVEJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKAAAAAAAAAABAUkJKPTHKXQAAAAAAAAAAAKxASAkAAAAAAAAAgCKNx7kroClCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAFGmcuwAaI6QEAAAAAAAAAAAkJaTUE6NR7goAAAAAAAAAAGA6ISUAAAAAAAAAACApIaWeGHsIIwAAAAAAAAAAhRJSAgAAAAAAAAAAkhJSAgAAAAAAAAAAkhJSAgAAAAAAAACgSONx7gpoipBST4xGuSsAAAAAAAAAAIDphJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAACjSOHcBNEZICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpIqSdGuQsAAAAAAAAAAIAVCCkBAAAAAAAAAABJCSkBAAAAAAAAAABJCSn1xDh3AQAAAAAAAAAADZOH6A8hJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhpZ4Y5S4AAAAAAAAAAABWIKQEAAAAAAAAAAAkJaQEAAAAAAAAAAAkJaQEAAAAAAAAAAAkJaQEAAAAAAAAAAAkJaQEAAAAAAAAAECRxuPcFdAUISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApIaWeGOUuAAAAAAAAAAAAViCkBAAAAAAAAABAkS4+OHcFNEVICQAAAAAAAACAIh2zf+4KaIqQUk+McxcAAAAAAAAAAAArEFICAAAAAAAAAACSElLqiVHuAgAAAAAAAAAAYAVCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSgAAAAAAAAAAQFJCSj0xGuWuAAAAAAAAAAAAphNS6onxOHcFAAAAAAAAAAAwnZASAAAAAAAAAACQlJASAAAAAAAAAACQlJASAAAAAAAAAACQlJASAAAAAAAAAACQlJBST4xGuSsAAAAAAAAAAIDphJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJR64rTtuSsAAAAAAAAAAIDphJR6YuPaiPN25q4CAAAAAAAAAAD2JaTUI+t9mwAAAAAAAAAAFEisBQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpIqUdGo9wVAAAAAAAAAADAvoSUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApISUAAAAAAAAAACApISUemQ8zl0BAAAAAAAAAADsS0gJAAAAAAAAAABISkgJAAAAAAAAAABISkgJAAAAAAAAAABISkgJAAAAAAAAAABISkgJAAAAAAAAAABISkipR0aj3BUAAAAAAAAAAMC+hJQAAAAAAAAAAICkhJR6ZDzOXQEAAAAAAAAAAOxLSAkAAAAAAAAAAEhKSAkAAAAAAAAAAEhKSAkAAAAAAAAAAEhKSAkAAAAAAAAAAEhKSAkAAAAAAAAAAEhKSAkAAAAAAAAAAEhKSAkAAAAAAAAAAEhKSKlHRqPcFQAAAAAAAAAAwL6ElHpkPM5dAQAAAAAAAAAA7EtICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpIqUfGuQsAAAAAAAAAAIAphJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJR6ZJS7AAAAAAAAAAAAmEJICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpICQAAAAAAAAAASEpIqUfGuQsAAAAAAAAAAIAphJQAAAAAAAAAAICkhJQAAAAAAAAAAICkhJQAAAAAAKhl/3W5KwAAAKArhJR6ZJS7AAAAAAAAIIu1ThIAAFA4ISUAAAAAAAAAACApISUowMsujXjUobmrAAAAAAAAAABIQ0ipR0Zu5dpZjzg04jFH5K4CAAAAAAAAACANISVY0BOObGY643Ez0wEAAAAAAAAAKI2QUo8IuQAAAAAAAAAAUCIhJViQx+wBAAAAAAAAAKxOSKlHhGW6zY2wAAAAAAAAAIC+ElLqEY97AwAAAAAAAACgREJKUIgDN+SuAAAAAAAAAAAgDSGlHvG4t277xhMinnlsxIMPyF0JAAAAAFRjTBLKYXMEAKB0QkpQiPVrIl50ScS3nJC7EgAAAAAAAACAZgkp9ch4nLsC6tp/Xe4KAAAAAAAAAADSEVKCzD76xIiNa3NXAQAAAAAAAACQjpBSj3j+e5nefdXqfz9hazt1AAAAAADQXx62AABA6YSUILEHbctdAQAAAAAAAABAXkJKsCA3sAIAAAAAAAAAWJ2QEiTmMXwAAAAAAKRmKBoAgNIJKcGCPOcbAAAAAAAo1QZnAwGAQuiW9MhYWgYAAAAAAAbJXf0BACidkBJkdP5BuSsAAAAAAKAPXMgMAEDphJR6xFUSecxa7Kv9/dtOarISAAAAAACAvTl9BACUQkgJKvjvZ+euAAAAAAAAAACgu4SUoIKzDqz/3nnvsOuKBgAAAAAAAACgb4SUoIJUz/L2iHAAAAAAAAAAYAiElCAxd0YCAAAAAAAAAIZOSKlHUt3th9WNFkghTXurrxEAAAAAuu3aYyJ2bcxdBUOzyFg1AAC0QUgJFiQcBgAAAAAst0ZYBCiI0xgAQCmElHqk5Kskbn567gqq22irAAAAAAAAekJICQAohTgGrdh/fe4KqvvmEyNeemlz0ys5PAYAAAAAAAzLTo+jBAAyEVKCCWsi4poj9/7dPEGjxx2+2PxlmgAAAACg24zxAQAA7EtICSoYr3Iv1MkA0w+eVv+9AAAAANAlhrcAume18xYAACkJKUHDztix8t+2r4/404taKwUAAAAAAAAAoAhCStCwQzbv/f/L75Z07s6Ibzh+2d/aKQkAAAAAaJFxPwAAgH0JKUGLJh/vtnNjnjoAAAAAAOgXj/CiKqsKAJCLkBKDdNGu5qZ1zH7zv+dPLor4vlMjrj6iuToAAAAAgDIIAAAAAOxLSIlB+sMLm5vWTz+4+mvvv5Ll2cdH/Pq5+95ZCQAAAACAYVtTc9zYeDMAAKUTUoIFbduw+t8dFwIAAADAsBgTJAfrHVVZVwCAXISUGKRZHXBXnAAAAAAAkIPhaQAA+kpIid47eVvuCgAAAAAAAPIQfAMASiGkRK/t3BjxnquaneYPnjbf69fbygAAAABgUOa5U7vwANA2T5MAAHIRn6DzHn/kyn976IER+69vdn6/ek7EtcdUf/0anX0AAAAAesrQ18rGuQtgcKxzVKXtBgByEVKi8159+cp/S3FQNhpFHLp5799tXGFLmryLkoNEAAAAAPrEeBdA92i7AYBchJQGbHvDdxgasiZvjeo2qwAAAADQbaNo/04lW9a2PEM664ANuSsAAGCohJQG7JNfn7uC9FYaCFgtCNRo4KjGe8YuYQAAAACAxvzo6e3Pc54hviaGA0cRcfmhDUyITnP9Kytx2gEAKIWQ0oBtd7XEVNNCQpO/mvz/v3rE0qPdXnjB6tN2kAgAAAAA7XruibkrAKhvTQMnFlwcDQCUYl3uAmiOTuaSAzdE3HR3u/O88vCI258RsVbsDwAAAAAGL8fFioaH+8PFriyX4tyPdQwAyEWkgt759JNnv2ZWB3z531//yGod9uUBpZO2Lv187OEV3jjBYAIAAAAAMA9jikRUD55YX7plfYIzedYBACAXd1LqkZHoe0REbFm2VjexTA7bHPHZ2+d7z9uujHjJJyOec8Lev9fxBwAAAAAgBePPAACUzp2UeqTLj3u7+oh257dadqmJYNMRWyJ+6LSIAzbO/15ZMwAAAADoNheUAgAA7EtIiezO2BHxsstyV7GytscTpmXNztzRchEAAAAAwELavqZULoqqrCsAAOQipER2Dz8oYtPadue5df3Kf5t2R6rJX3X5rlUAAAAA0JQuhB3c1QjoshSnIzSLAEAuQkoM0kGbclcAAAAAAN3nWr7pBAAomfUTAIBchJTIzkAGAAAAANAnxjzJQfiIlbijHABQCiEleq1OvztlZ93gBAAAAAB94rz3yiwb6qo7Rm38mZWMrRwAQCGElAbu3J1LP8/bmbeOkkzrrBtQAAAAAACqMp5IyeRVukV7QleduSN3BQCUSEhp4F59ecQvnLX0kwek6vTXna6DRgAAAABgNYIMQFXai246fXvuCubj3BYA06zLXQDNqbOzP3RzxE+c2XgpxehiR1unDQAAAACAeXVxPJx2jEbh5AMAUAR3UiKJTzwpdwXNmuy768sDAKX55XNyVwAAANxPWIRFWH+a97sPz10BLK5r56a0ZQBMI6TUIyXt7I/ZP+LILdVem7LuaR22tzxq7/9f0+KC61oHEgDojh85PXcFAABQppLGTaEEQxynPma/3BXUN8Tvi34Y2QEDMIWQUo8MuaN61RFLPy8/ZPXX/fZ5EVcctvfvjt0v4vfPT1NXU/TjAAAAAOiaDQMffR7yeC2LSb3uGG8GACCXgR8mUoImDohedPFS0Ohll9Wb9nNPWvlv06Zxwa6qlQEAAABAf7lLwnSWCyWzeg7PWGoSACjEutwF0JyUBxbffUrEe74U8e4vV39Pmwc6OzasHjS6X1ODA08/NmLPOOK8g5qZHgAAAAB0kRPfD9i2PuLme5b+bbmwCCGi5gkOAgCUwZ2UeiTlce9hmyNee0XCGRRk58bZr1kziviG4yNO3pa2lt88N+JD16SdBwAAAACwOLkkoFTaJwCgFEJKJFNCp3eeqyNedHHEE4+K+NHT9/79ONq9cmX5VVbfe2rEKdtbnDkAAAAANKTEG5ecsaOd+YxGZX5+GKou392sy7UDAEwSUoL7PPO4iFc+ImL/9fuGm5o6Bjhmv4YmBAAAAADM7U8uyl0BzPbCC3JXQN95/B0AkIuQEtmV3hluory3Pjri2cdH/OpDG5gYAAAAAHRAiTf/2LkxdwUw29OOzV0BAACksS53AXTHvGGiErJHkzXkui3q5Ycu/VfF1vVpawEAAACAptxbYhJpQgnjlG0o/WJQ0qu6DnRgs2WZ0Sh8aURE9/ZnXasXgHYIKfXIkVtyV1BPyk5KF/vtzz4+4jWfiXhkxVATAADQP2cdEPG+r+SuAgBmu+3e3BUA98t1kS7ANJokAKYRUuqR3zg34l1fivjUbbkrKVcXribauDbi1ZfnrgIAAMipC8cuAMDqnJwFAADY25rcBdCcQzZHvOyyNNNOeQVGysF34/oAAEAXOZYBAGBeVcfa9TW7pYnzM5PfuXWgm7oWfrWeATCNkBLJVD0g2j/z/byqdOrW6EkBAAAAwFwMqVXznSfnrgDou66FWwCA/hJSopIUdzv6vYdHXHpwxPPPaH7aTRqNIq44NOKcAyO++YTc1QAAAEOweW3uCgCAtpyxo5npCIXBsJ1zYPXXCi0BALkIKZHNt58c8TePiThg475/+5VzmplHEwfm43HE+jUR77k64g8vbGCCdWrIM1sAACCTXzg7dwUAwCIEhijZEMebU1yI3ZaqtZ+0NW0dAABNEFKiOH90YcQjD9v7dw85oN0aOny8AgAA9MDhm3NXAACLKyUI0VY4wZgiTbEusdy4lMYUAKABQkoUZ81o7073yy+L+Pqjm5m2gzsAAAAAoA3GImmbMEs/NfG1TrZH2qdusokD0AdCSj3Tl4OQ5R/jmiOzlQEAAAAA9EifT8znHhp+1nGZC6Cy3OsK+VkHaEPVfe4p25KWAUBhhJQo0p5lPeQmBw7qdLy7/KxqAACgmxyHAED3LB97tC8nB+vdsPn+AYAuEFLqmRI6oe++avFpOKAHAAAAgG4b+rBe1Qsmm7qjSe7lnXv+VNeXJzIMxXH7Lz6Nya/c9kpJNEkAwyKkxNe87dEr/208rnbgsmNDxMN2LlbH5LxGoYMCQPmuPiLiXY/LXQUAAEDzzj4wdwXdM2ssdaOReRIQPFlZV4NZo4g4aGO1187zGV0cDgDk4lCIr3nEofO9/oSt+/5utMK/59XUnZR0tAFoy8GbIs49KHcV5HDa9twVAABAWj/7kNwV9M+Dengc0dEMCBTtjB3NnOewffZD1055VV3vuva5WNwp23JX0H+PmvO8P7RJSKlnUl4NsLwj/MOnRTz/jHTzSfUxdHQAgCb9r/MinnZs7ioAACCtbetzV9A9s0IFLq4kpyEGVmxz9MHQV2PBFoB+EFKilh86LWLT2n1/39TBTZu3Xl1pXidujThwQ8RJU+4YBUA7/unq3BXA6r75eANEAACwklKCEG312R0bkMPyOyWUss0BzKPq/lMbB9APQkoUqamORt2BgdEo4kPXRHz2KREbpoSxAGjHeiO8FK7NwZGLdrU4MwAAWGb7hnrvc0hXTVPLqc50Dt7U0Mxrzp/F/c9zc1dAam1e1A1NqrpfcKczgGERUiKZRfoUewrodK9dU05ASf8MGKoCdgdQjL99bMQ3n5C7CqAtx+yXuwIAeMCDD8hdQfd0ZTyvK3UOje+FOuYZR7OOdVPXxkqrho8OrRiYtd4C9IOQEsks0llqqqO1ZV1DEwIAAGjROkfrANA5XTt5TNm2rk83betqd7jDDMv1ddv9DXeEg8bZf1Ayw54UadGO1h+cH3HWARG/ck4j5QAArKivA0QAAMBiunBuyPFMuS49OHcFlKCpR72t1h59zynNzAPqOmxL7gqqe86JuSsA6D4hpZ45KtEjAdpOW04+7m3ejvi3nhTx3q+LOHJieZx/0GJ1AVCOjzwh4uRteWs4bv+88wcAKNXx+knAAHUhlJTScVtzV9AvdbIpQ18HqW75uvJtJ2UrAzrn+0/NXQFA9wkp9cyhmyPe+ZiIV1zW7HSbSutXnddhm5ud5vVPjviHx0U85MAHfrdl7dLPSw9pdl4AtOPEbREbFuzJPGh7/ffu2BDxsSctNn+6r+0B4Db7ZAAAwHwmu+tD677/2Om5K0BIaWVDXzartUfGGoCPPTHiqiNyVwEMhZBSD114cMSZO/b9/Tce33optZ26PeKFF0S87opmpnfElojzJu6i9P7HR/z8WZ51C1Cy1ANIf3B+xMUN3T7dM54BAAD21rfz3utGETc+Ne08LlngGLXOcWmTh7Jb1jU4MWrp2zYHQDuO2xqxUWoAaInmZkD+6MKIoxM9Di6F55wY8biEqd0TtkY8/8yI7RvSzaMpDi4B0jhgY8RPnNHMtFx1BgAAUKbl4Z1FQjnr10QctGmV+dSc7vLDyXc8JuKsA2pOx3EpFVlX+mmer9XFdlCPTQdgcUJKAzIaReznahYAOsSYGaVrex21TQDQFU58ARHDPpHXlc/uGAPKlqpP1ZU2CljMw3bmroBcBJIpmZASlbXVmE3rdGtHAQAAoDuc+AKGqItjmNrrYeriujpkKYJKtn3acOkCjzAFynHZIREnb8tdBX0ipERtDmQAGDJXIgAAACxu18aIL15b7bXXPSZtLbM0eVK/6YBA3em5812ZfC8s18QY1OQqZR2jDc87tdrrrI7pWLY0Yf91ER+6JncV9ImQUk8lSdZn3JPZiQKQgv0LTbAeAQBAfaNRxM6N1V57sTsyrEroAKhKc0FT1q9ypnldD89Cd+261a7VS3Oa7hfqZ9KkHu4eiGjn7g6z2iI7PgC6wP6KRTg2A4Dp7COBiOGdzFj+cWd99lKORd0luF8Oqhj4873302rNzmpf+dDa6i4r8as6bfvKfyuxXgDyE1IamLoHH20es0yr0TETAIA+EQAA3TL0IETVk7NNnMStu6gH/hUVrc568dJLGy+DzOZZD+bZntsMj6yTVOm1Nr/e5fNaa71qXJt9Al8fDJuQEsnYwQCwqNT7EoOxAAAA6Qz5mGvdaNifn8XVWX9OXeWOJgzbZGjU3ZMAgFyElNjLIZuWfl60a773XXDf6599fLP1ADBsy8dPnnZMxAEbmp9H3TGZWYM5Dz2w5oRhFUO/Eh0AgG4p5Rx4U3XM6o4vn89PPbj+fOqEB0pZ1uS1fD247JBsZZDJPGMGx+6Xrg6GxVAVAPMSUmIv7/+6iFc9IuJ7Tpnvff/3iohXXBbxy+c88DsdEwCa9OJL598/5fQTZ0ZcdUTuKkittP7Oc0/MXQEAAAzX8uODQzcvMJ0WDzRcCNFfzzwudwWU6qNPjNiR4EJA0iuxyW6zphI/PwzVtvW5K6DLhJQGZtYO/ODNEU84KmLtnGvG9g0RTzo6YtPa2qWtanndTzk64tydaeYDQLeUfKXo+lHENUfmroKh+b3zl/pKABHaAwBo2qxj0HlOnqY4nq0zzdVqnvdu+5Rt3bIVpMQT/Y8+LHcF3bfa97r8bydsTV0JAH23XsqEBVh9eqqE5wmnKuGll0WsKeDzAVCWDYX1akrYF9M/swaS14wiTtrWSinQWdc/OXcF7fm5s3JXAMDQOS7qtj+9KHcFDMkrLstdQZn60IyWGIrrqhLvfteHdXQeqW7WMDQFrsrMaWjbPs0q7HQefZJyB1NiRwyAvE6seRWYXQqLcDAG3XPEltwVtMdVbeQkmADd94xjc1fQfVWPN0s9Lt25sfprX3N5ujqGKMVudLzCv4eiq12Teb6r1V7b1c9P+Ya0bj3v1H5fHOjcK9AWQ5ZU0mYnw12SAIAuafP43WABAAD0Qyld+1VDDRXHaV9wZsTVHndOYa46Yr6gHcAsv3Fu7grm55QrXff0Y5d+Pl5fs1fW5S6AdnVhZ3TQlAMHJ+QAiCjrinz7JgCAlRXUbQPYS8rjypxtX93P5dh2OJavIq5e76fVtmebej+UNDbapJ5+LKABTzo64hfPjjhqQHdGHwJ90YGp2xFtowP7xxdG/MCDIh5z+OzX9rUjBsDqmh48tTuhj6zXAACU4s7duStYoo8Me/vWk3JXkN4Qt/t5hs3qnGP5PxdEPGj7/O+DFIa4jUMbNhaYHjl2/4i1BdZFfb5OKps8Mdx0cOkbT4j4tYdN7xwLJQEwTcn7h4JLo8POPCB3BVCeY/fLXQEAwPyaPmase1GPu6sM07b1uSvYl3GU8l11RMS1x8z/Pt8tQDd80/ERzzgudxV7c9fPfhJS6qkSDzIAoGmLdlBT9m/HiafPMP3AgyJ+9iG5q4CynLI94uojcldRJvshAPqgpEDyvBfKTHv5zzwk4rfOa3Y+uelzdE/HVrHa+vA55/kMpZ7I7VqbRnMaD+TWfN93ndxoGdBbf3RRxNppNxNpvxR6Tkipp3ZtWnp8WpVHp00zrbGZ7Ei22SCV2rluyx9fmLsCgP6quz8zwML+6yI2r2t3nhvXRrzgwe3OE+Z15o7cFQBN+52H564AyKGJ4biDNy0+jS4PC06r/aceHPHdp7Reyoq6vHyH6owdK//NWEU9v6ev07iXXJK7AtqSq92ZZ//1w6clK6N4pe7n6642m9Y2WgYdoG/TT0JKPfaNJ0Q8deLWm23ujE7c2uLMeu6cnbkrAAAmffHaiDUOkmAf77k6dwXcTxNFU77TlcfQabnuRPSKyyK+/9Q88x6iuidwhn5xaBe99orcFXTH8s1iCCc5S9qcH33YA//WztCUAWzGWbW5qdZtk7/lhGbryOlhHT/3a1ycRQgpkcwfXxjx9GMj/u6xuSsBgJUZJ6Guja7cganWZzjK1JZDeYxXAk86OmJdz0afU51on2wz2zyhrx/VPUcX9AhEgDY5xphfn0KC29ZHbOhR3/KgjXnG0Gapup3ZHllEgas+fXHkfhF/cUnEBbtyVwJAVx23f733/fxZSz8fV/OxpzAPB2T0zQ8N+DboQHN6NBYOkMR33HeXuksPbm6ade5K4HiGvsoZ/stlno9Yd3lUfdsQ7lzFki5sWx0ocXC6sN60ocvLYbMLeFmAkBJTpW4TT9023+s73EYDsID910d87ikRX752vvc9/8yIu54Vcf6CQdm3PKr+e43FAF21dX3uCgCAvmjiuKiv44LPPTHiPVdFvGHGcecHHp+2jtWWr+PafAQ8FjdP21Hy8h6N0reDBX98YEElt2/z6mufsKv+/JLcFdBlQkpk8Y9X5a4AgK44ZHPEARuX/j15ILL8IGvyeKuJW6VecVjE9oon6x0k0YTvPDl3BQAwn4ceOP33PRoLh1777fPSTr+UE2O56ljt6vjRKOKcnRGbZlyFfvqORktKopCvGaD3unzXlZyGvJ+a57N3YTmV0rfsgpSL6tcfFnHmjoQzoPeElAYm9S08qzhha8R+C16dbR8EQBXz7i/OWeEk2zQGBfJZ1+OOwM88JHcF0D2j0CZDTi+6OGLHhtxVAHV91ykr/63H3e7aUp0Yy9mV0Y0CxxMAAG0SUuq5EgcT3OYZgLqa3q9NTu89V0d88wnNTd/+CugiA/TAPHZujPix03NXAZSqiWO4Esc3U6sThqq7nPT9yvFNx9d730rf4RC3na5Z2/CXVOr2XGhZFMTdccpQ+rbat9Wk1M9T+npAPwgpDUxXd/Rn7MhdAQCsrqO7WIDOM3gCZerq+APwgFL2saXUUbq6y8nyLccTj25vXkPcT5f4mauWlLp07UB3lLgeQx21+y0arMHR7PXTutwFUKbSNvhrj4n44p0R5+/KXQkAfTLtmGZyH1j3uGc0Km9/CtBXVQdqd21MWwfwAP0gGLZTti39XKMxaFWuxe18YV5V+8KjUXzty3KStzvm2a5Tf62j0MdjX4JTMDy2exYlpNRzk53Sugcf09qaNo9jRqOI7z21xRkCwAyzOuIG/ADao82F9E7bHvFvX81dBdAFv39+xOOPXPp3iecvSqwJmrLa+l16n7npE57zTK7kk62pvraSPzMrK307Tm3gHx/mYnuhZB73BgAAC3DAR98YrIb+OmRTxGefkrsKoCn7Vbz8NPW+fe3E9J97UsQhm++bdwPTH/oJ2dS2rs9dAanYdIa3DIb2eRke63h/GHqyPjNsQkpU1tSAgB0PAE1pe59y+vaWZwgANOLzgjkREbF+TcShm3NXAfTNGTvand/vPrzd+S036xj0CUct/TwowyNmlz3Jq7IrD0tRCZBLk0/SmIdHey7upK0R5+3MXUXzSrkIqpQ6cig1CDPk76SKY/bLXcHepn1fbX2Fpa7DLEZIidrqNj4aEwDqyr0P+cA1mQsAmLBpbe4KypB7/0D5DhbMaZ0xZyCV7zg54opD53tPnTbp646IOGFrxDcdX/091x4T8bZHR3zoCTVmuEybd4960lHtzQvaNoT+iIBQP3zoCd09vm9zFbS60zddDWu50ymLElIamEXajK42lACQi756GpYrPODllzU/za4NNDhMWVnHvkoA5lTKPnv5vvicA9uZ54YWRrW3rIv4yBMi/uiiB343a5GPRhGPODRiZ4Y7KUXU6xf96kObnR5QXZVmfNZd0pbvC+bZLZSyD2nbQ1vaT81L2IxUHnt49dcOtFnoLQFCSiakRCV2TACUqI39U90OtnAv0IYTt0a8+JLcVXSH4xoA+qSU/dryOv7kor3/1vXjorbqn5xNm8tty7rFp9Hxr5mBsJ6mMyvwVNKyL2XfOc3y2lYKLZW4Xy15md5vqKG8iIirjshdwXRD/k5KV2AzQw8JKdFJGkgAqqhyrNPUAZHjKprQRB+nxAErmPTuq/b+/48s+EgUoBq7CGAedY6VNk6MNg+93XGcSE5D3/7mkWtZNT1fbU5/vPoRuSugL+wLyiasNZt1uJ+ElHquxA23xJoAYF4OIIASjMfdbI8etnPv/z9x22LTq7oI7j8WecwctzuHrvuNc3NXAAxZEwH6afv5DnZ/aMimtbkr6K6hXdAytM+b07RlPZrxd6jDqgTQD0JKAEBn7HML/IanF2Gwm/56y6NyVwDlOGBD7gqgPc87db7XT4YIq3DiCSjBro1LPy/albeOOhyHVjekXU7VixHqXLQwhH335HIZwnZW6gUspdbVRX1dlqU0SS+5JHcFDMlq631PN3X4GiGlgXncfc8ePXTz6q8rpUMAACmNYxgDc5N+5PTcFSzGQdr8Ljsk4orDcldBV5TeLr7kkohvOG7v3xVeMnTGBbsiXnjB9L/Nu52V3pZAH3RhM2uixqr9//d9XcSLL4n44RrHO886bun9s3Rhmc+jqba6zWO0Ph8P9m39oh1tbxNT727X5w2TmbrQdlXd3z356LR1sJgurGtNGdJnZZiElAbmv58d8b/Pj/jHq1Z/Xel9ytLrAyCNHO3/SvPs8om3B23PXcFi+jz41eOPBo25+OCINR1ug6f5wdMiTu9420w//OjpEQeucKexeftEPdtMYZCaOOZZm6gxmDbZw7ZEPO3YiPU1RrxP2RZx3P57/66JvnnbbaG2t9sm17k626B1oJ6Sj8VHUf17rfs5qk6/y2NhUNVBG3NXkE/pY65DveC4CwpfdSiQkNLAbFkX8W0nRRyxJXclAFCmusc5Ux8dV2jv3LFcs5pcnnsKXWcYllLbrtV0sOS9HL454gPXRHzLCbkrYejqbv9dbDegD6puejn7/4dsWnwa87Yx0z5vW8tgcj6aR9pQ9YTt8m3JuABNmrUOtt0WrnZnvHkfhczwPP7I3BVAXpWPMXQmWICQUs+l7PzVTuVrtAAAppq3f5XqynTokjqbweEu2mDgfvLMiBO35q4C6Atd0u4SMqUPqt6RdLW2qi/tWO3A+Ryv7cJFejtXuRPOCR3pAzuPNluq1a6w1Xlhffs8NOPfn7DY+9tsozSH/SSkRCWldTIBoCmT+zi7vPL1eaBm3j7XH14YccaOiL+4uNrrf+i0uUuC4tVpt//rmY2X0Yim27ceN5cs6OfOivjIE9PO47knpZ0+kF7Vvmnq/vmuBe/G9NMP3vv/+7p/7Ovnor6ujW/UXYff//gVpldzgm1eDNT0dzTPZ+7z2EpX7BrwY8VAG5TXydsWn4bsAIsQUgIAesuxDl0z77HdKdsi/uXxEU8/btk0VpnIrz60VlkUbIiDOqOo377fv3ls29BQMdBDTYwz/sXFERfuamBCQCekPkHxkksiLtoV8bor5n/vnc+M+OmHVHttSQPlpXTxSuxrFlhSZ9T9Ph9xSLN1NG3NAFaKqs1srhPGJbYVXfBfK+6fuqzpVcPdYOmTLmd8BJRYVEnHXhRsNCqrwdHnBSDC/oDy/cH5871+3u6WbYAhmradlHSsAkQ87djcFQBtSr0bPmV7xN8+NuJxR8z/3g1rq792v/UR333KA/9fp6/d1LKoO51cQQHHJc1oejk2Nb0hhICGqMljKMdjtOW7Tpn9mkkvu7T6a0s7F8q+fD9l0lVgXkJK1Fa3wXELSwCGQMc8nS4djH7rnI+62TPnZ5t2EsIVjCyqhHXoS9fmrgD6adb23cT2/w3HNduO/JcHNTctoH2puu6Hbk4zz986b4E3T9H2oUsJx0p17nhF+wro8reihGMbylJCO1lFV+qMaKY9qTqN9cvOas/zHk1BNR1a7Xpjpf1Uaetsznqsl/0kpERli3boX3tFxGWHRPzJRc3UAwA5TQ4W6CzTBOsRdTQ98F7CYOiBA72woYRlDyV5zeUR/9/DclcB5RrybuNXzol4wpERx+2fu5L5rK3Zbztv59LPRx3aXC2pPO6IiCs6UCf00ZD3C8uVdnJ/JV2pswu+8fjV/z7PtrHoduSx19UY/+gXoWDmJaTEVCnakquOiHj7lRHHe2YsQGc94ci88z9ozpPWs451quzv+ti/dgzYrCaX57wH6H1cP6GKvg1+pPo42ntyuH/7rLr+vfoRiQqBARjyyZ2DNkW86vKIq6c8Aq7kbsJjD5/++1k1v+aKiN88N+LPLl75Nc88rnZZFKrqNj7ktmAWy6YdFnMzqizHEo+FS/j+6zwSNoUrD4t4/pm5q9jbPKtMgasXGZS2HpRWD80QUgIAKjl1W8ThW/LW8B0nRzztmObuyjeOMg/uGa4SBnbollIH3d/8qHbn96sPbXd+wN6W96fmbZcef1SztQBM09ZxX6rZ7NoU8b2nRhywYd+/Peu4iD+7KOK3azyqrqnlUmiXlFUMcSxkgB+5MsumPEPcRqtoYwxkkVn8+BmNlZGF/Xm7RrHyOt21NqDqtrl1fdo66A4hJSop9eQHAO3Zsm72a34t8eM4Nq2NePGlEc++7xa+Teye6u7jZh0obNDLSqbP3ZI97qRETzzysIjvPLmdeY0i4swD2pkXDMHyfcvR+0X88jnZSun1Ph+a0LWTF13TZhu0yLwO2BDxrOMj9hvISZ8+7xua+Gwp2oWuNjVdqLvSHb678EGm6GjZAEXo2nn5jpVLAZw+AwAac8L+uSvI70dPX3rkwCMOyV0JXZQqeGdwkBxKXO+W1/T2K7OVAdnM2i53TTxa91++LuJHTk9WDtCSuie4q/ZNV5v8fhUudumzpvtD077L5b9LGWaY3EeQXtPfZ9dOeC6q7sft8mJKXftKq2SJx34rKSn0Nfl9FVRaY7q4PS3SVnbx8y5Xev193Ea6rKT2lO4RUgIAirRjym3sc5j34OyXzol4zRURa/WyqGHegZA6B4N/cP7876FsfTvZ8C0npJv28kV1mTApfM13nxLxc2dFXHhwcwPTxiuhHKn7Cqv1SR91WMQzjs0z7xLUXfQlfqxvOTF3Bf1X93uvsx2UuI4NURNh0BL07JC0aCWuC23WVPp+v0S2z24q9e6K0BSnzwCAxszTeT5sc8QLL4i45sh9//bSSyP+9fHp5g2lqroe77zvKuZTt80/j4cfNP97KFfJAw4l11Ya+zByu/aYiJ88c9/f246p4tj9cldAKnWagMl92ppRxJ9f0kQ19Wto0tDaxdqhmUaroK7J7yH1XdXI78JduStgmgMLuRBzyOZp/hZt87q8D+zbRXBAuYSUeq6vO5QfO2Pp51OOzlsHwJCkOMB6zokRf3xRxOa1e//+KcdEHLZl9vt7uptjwKqu0zc8OeKWp0dsnvH4jMvvu1PMd578wO+GdmKF7tm0dvZrACjHP12duwJYXFvHlrri5DT09a/LY0hVa3/+lNA5+d14bcSzjtv7dyds3fd1Vb7nLq/Hq6kzVtXXZTEUxie7r04GwdfO/YSUqC1nB+AJR0Vc/+SIl1yasQgAGrFjQ8RXnhZx6zMiHnVoxK89LHdFe+vLrbfphg0Ve+cb1kbst37635Yf5L/+kRH/dk3EtccuXBok95vnRpx9YMRPP3j2a7W5AOVwgiGfqicGUn9HTV0k+QtnNTOdtr3wgrzzX2T5N/XdaQbK1LUT+KXsTwopo5Y2LvgQJlnd+VPuXr1myjJ70yPrTb+vNyZIqdXH0bU4r6EqZV+RWs6PWaeZSVnvUL7zoRFSorOO2DK9cwdAGuOY/hiQupY34RvWRmxZF/GmR0f8wIOam0duxg2Y17H7R3zPKc1Nb8PaiFO3Nzc9mMe8g6ffe+rS3TgO3jxjuvVLAhKZtr3bVqHb7n+88EoOWPbomqYei/ITDR1vThsunDWEWHeI8SlHL90h+H7rZkyo6kmWEtvQUoZhS6mDZjzq0HTT3udxdxXfV9r2l2qdr/34v9IWUGGqLtddm2ZMZ/FSqGEUw17H2/zoTTxWeNKp2+pUkk/q5T3kdZnyCSkx1RUJDw4A6K7DKzyCjfIZ6Cjb/zovdwUAlGTy0RApNNk3cJUj9MM7rlz97484ZPrvu9AEVG2nqrxs/X2j699/asSjD9t3TLXtk0NdWP7kU+K5yisPz13BvoZyUrfNz6lt2tdAVrPBffeOhfIaynZVIus+8xJS6rm6jcIBGyNuefoD/69hB6CvLti19POgGVcKT5oczLGvHK6VuluPP7LVMr5mKAOqAF32nquqv/bCXREfuiZdLREr92Oa2qdsWrv0SMf/8dCILXM8hmRy/u6mDO05bUd7xziLzKftvu9K8/uf50a88VERa2eMtqdoxhY5KdTUCSWHIGmkXL/tUhmKDRPtclfGTDpSZkRE/MjpuStY3Tjm2991adk3rc3PPuTlDAgpsYr91u/9/5OdNwcyAOTWxMDCgRsjbnpaxPVPXnxacL+DNka84rLcVTAUua5W2r5+9mtS6dsVWj37OFRwzs75Xn/IjMcgtu3sA+d/z/eeGvGDpy0230M2Rey/brFpAFSV4uRZCfv8bz8pdwWLKWEZliZ16KLLy7xvxw1Us/xr/+YTspUxU19Wz+O35q5gtqNaejpAX77TNnQlMJjaSvupru2/fJ/MS0iJSjrWFgJz+rvHRvz15bmroA9K64tWrWfHhoiNc1zVH9G9AwXadeLWiHV62mTwootzV5DeKPp7fGLfQmlWWif/8pJlr1nldSl8+8ntzQtKV9rxVylSLpdF2rtDN0f8j4dVnE/92azqlqdH/N751V9vHese3cnF6ZP3y2Q7VtL3q41tT1t3Uhot+P4U5lnlBU3aVVBzNNO0WktqT+kep056rskdisYG+msUOqBwP9sCfadL1y+TbdYzj4t48tGLTbPqowq72Fx2sWaGYdYdHZvqnzS1DzA+wHJWB5Y/inFo+9p51v8bnhxxQua7TUzeOT+VlOtBrnUs991Yzjqg2enZl6/MuFDzci7Stlf1ycfL3a/KevUb50ZsXBPx82c1WlJyubYZzdgw9a2NTvpoVxsJBRNSAgA6a1Yfvol+eN8OfID+W7TtO2dnxP97bLXXPmxnxLpRxMnb5p/PEffdbv3wGo+x6uudyuxzhmn9mge2hya89NLmprXcE49a+nnsfvO/d+fG1f/+wcARWQAAkhxJREFUlBXCldMGVW0n5TH2TR0/eeYD/16+DjUdxFjJOx8T8bJE7eVKnChqRq7dQO79zwsePP97Jle5553aSCmNGvp2oVvTP2sXWKfPPjDi1mdEPP/MlV/T122mpI+1aHtf0meJ0M4wvzrrcNX1zPrI/Xo6tAtAn/3i2bkroKvOPnDvwfDUdLqB1FINUFYNHf3D4yJueUbEthpX5b/10RHfdHzE266c/70X7pr/PUO00RF/JzS9GT/lmIhdM0JBdfzXB0e8+JKl7X5er/Voacgqd7hiHm+7MuJ1Vyw2jSrt6oUHRzz5mAf+v0OLaB9Jr8BPN2kaVPWY4Kdqjod0dfuYXCx9DXe0yTKs5pBN9d+79r5juL4s6q62H0NV+vfVle2iiSB8Vz4r1GXIEgDorCfdd9X9cftXe/3XHx3x32pcfQirKf0AfpJBRZq0ZhSxcW299568LeKPLqp3F6ZFrk4dih89PeLIGne8gZVsWBvxtGMjDq5497Plm+lDDkxREdBHOzZEPO6I5qfbl67DrM+R8tjEcUT7mv4+l/ehh/J1lh7S7PP3oM3YW1PLw2Kd37zLbJFmw3pPRMQhNe4YPqmJ3Vfp+0CGTUgJAOisnzwj4i8vrXdF/0qGdjD5T1fnrgBgMUNrt6v6pXNyV0BVs8YN65ysn3csMsVmVHc89JxlgabJQVWbO+ytlG0i5wkQ/QDLoE98lc0ayrnZ3zx36ecLFrhzuHakOTn3iadvzzfvHErcxru+KbW5/qZod7q+/LumzvriO+J+QkpUUuLOHgA2rI146jERuxa4jfKkyc513/eBZx8Y8ejDclexmGPdKWQuKR4BRF4lXBlVQg1VzDsY8uZHJSmjssccnnf+5Pf5p0Qcu39z/ZEuXMH97qsSThx6JvXu96fuuwvt95zS/LSdoOiXNr9P6051HemiZ7N+2dmx5etVactt1jr/jOMibnpaxM+e1UY1NKUrx9BDtNJXk6I/xPDsty53Bc2Y3E70z5iXkFLPVX38TR36UADDUqWjeY5HeexF5zy9V1wWcc7Oeu/9lhOaraUrDtoU8YZHRrz9ytyVkEoT/fSSH6c2jvba10ceFvFzZ7U0syn+/OKIh9Vs4+iHqo9Wa9KWZYOm61Jc3Tpjmmtm/N2V/gzBt52Uu4Ilp++IuOOZEf/rvNyVzKdOX6hq0zL5ulTjo3Ufp1sKTTVVlRLUKKSM2nZsyF3B6obUJoxG1danrq9zfTUaTW+Xtq5/4K5lq76/+ZJaZb1sRtfXgzqqHqcPcdkwnZBSz11+aMSvPyziLZmvAAZgGI7aL+KhFYNKP7HAbagXsbzDvHGBnpDHj5ThSUfXf+9pOxoro3OuPDzikoNzV0HJtlUY5NbupXfgxojvPzV3FfRJlROBOzdG/O7DI154QcTmlq7yFDwapi0dD2Gk1HSYfpFtrPSwTCkBh5XULe+FFyzdMfaFFzRaTjKFfw2dVcpybXI3/cVr25lPV3TxM+u31TNtf1VnH1ZKuzA0R2zu7rpf6jrT0cVJBtaVfurJTcVYyWgU8X0Pyl0F0AVtd1YfckDE+79S7706JWU7dXvEP900+3XffXL6WqZZM4p4wZkRX70n4vits19f+qA3wBDV7Qto0ilRCX3byW3jOxL205b3rU7elm4+tKerJ2z6oJT92vI7MG5fn6+OPnnQ9oiPf33uKliublt34a6IT9wa8bk7Zr+27jbdpXGLDS6b30sTX10Tu+HU61BJq2hXui07N+auoBltLe8m1+FF7kymX0wfVNmc9rm7aMVtsKT9AXnpEgKQxXuvzl0BueU8aPvZsyJ+o8ItelczWX+XOthdqhXoh997eHvzes6J7c2rCcfu172aoWldOrnKvpyLYf2apccwv+jiPI+pnJRynZxsrkpY/5fX0HR7qnkuR9XvdvlYxWrrZ651t835lrB9ksde20FHx+/OOyjivz444k8u2vv3+s3NOmBKIOkXzo644tCIi3a1Xw+zdT0I1uY2nHpZdf27IC8hJQAiov0Ddx0YhmAo4wbf19NHEd1/d4ej98tbB3TBrP36t58ccVKFu9c14UHb25lPEx53eMTHnhSxfYErNWEeXe+DD6VvRX+96VFpp//Ky6b/PsWmP7k9PunoiGcel2BGCXS8Kfyaxx0eccSWiB8/I3clw7DIScWu77+6Xj+Ualbf/L89JOLZx7dTS2659s1/ffm+v9u1KeItj454Ro1+TV/6GG2wb4FhE1KiNjtbAEpX5yrXfd5jhzfTYw9Pf8Klrt8/f+W/HTgjFPD6KyK+6+SItz662ZpSc5A/LKPoTjuVqs7Jx0V1ZHF8Tanf38Y1ESe2FCyDldin0TePOqzZ6a1btg/5y0sjnnh0s9Pvk1n72y62Nz97VsSnvz7i0IR3rxqt8O8+WTPxwd591fyhgI2rnGWZZ7n1dRmvJuddHpYHz0pe9n1sv+iXUo9pI5a27csOaX+eJZmnntLbk9Lrq2Jye1lp+yltPYKmCSkB0MnO3S+dk7sCSpOq497H2yinWFa7NiaYaAO+dZVHKH3D8RHfsMpVUcdtjfjth0ec4CQ9BZu2PTe1jb/9yoYmlNjPPGTv/+9Ss11CrV+8dvrv91vXbh00a952IMldVkpYwaHnztgR8ZSjI777lIinHrPy65raHH/tYUs/f2XAx+OlHXeWfGK4Kz76hL3//2E793280jTvWNZXPmPHyq8raXe4V+jMutMpJfWr6tRSUv00r9Tv9zWXR9z2zIht7lxcpBTrTSmrYil35S9124QIISUq0o4BpfmR0yJ+9PTcVQAlWG1sdbWB1/VrIv704sbLgVYdlvDK+UWvNpw8hph197K6tq5PM92hWOcEVXZ9+wr69nmgZKOIeOllEb913uqva+oExQ88KOLGp0b8cOHH4sYxqWrT2qWLU+pYfqw5uc5dcWjtkvayfNtdbb0WOFpcE+1Gl7+GqutQFz+jk/R55Vz8a0ZL7XybVttGTt22yh8L0fXtpZTyj5ojpNTWMn/OKhfyVtFUX6OL+xHSEFICoHPGsdQpOnb/3JUAlMfB3jD8+cUR1z85Yr8OBXT+5KKIhx8U8apHLD6tpgZHTtkWsWPD0n/01/NOzV3B4uYdt0w9zplzX2M/xxCUvJ4ftGnf35VyQqjLhEz65S0tPjL8v5/d3rz6ZmjbnWOe9lRZtew7FzdrOZ+U6c7oK32399+Rsm3WtXYdMqWvvFyuINgLL6j+2pS7x6Hte1mZkBKVaDMA6IM6xwBDOJBrYj8/5AOMAX90MjpkU8QRW+q//8cauAPCvO3jSdsi/v/27jvcbqPO//jn3F59i3vvvca9927HcRLHTkIogUAooZelLfAjlKWEXjfAstSwEPoGCDX0vsDSlrZZytIJLSwsLP79IZt77rmnSDozmhnp/XoeP9f2PUf6ShqNRqOvZj51RLpoZvPrNuWrF0o/OSV1ZnhnfFsg0+jlxXCH9PwNrqPwh6lrVpzz31bboAhtMyCuaU20BYos5HqkUdXqatsq4wp5H5tm+35xUoOHobUU4T42hH6KLEM8OVN63ErpnXsyXOk5IRyLSpfPMbu8avVimmSFEPelC7fulxY4GLmI4xNfmn3V6Cvsfv+FPloXzCFJCQAgiQ4k4LzKm5m/NHFy0OgGYEu9zpy8Vz3NdDpV1sutLVJHa7b7rN5w83Rompf18P6u9La5jiAbnCJ+4ri402iaN6BILhhO/p0k9Vcz7bS0X43TRs2iHWuynmc0xnRM3CeUJF2/Rjo+o/llxV0fzGO/jqhX/+2fmlkYo4R+fELvTwp9/4fG9LOP711sdnnwG0lKAAAabzDK58ScNMMt+7w9poS+iaHHX8+iAOarB2qx1b7w6Zw/2KDjc05vsuVVu+a42l6f9jPqe+hS6aKMHjZljfsUoD5fRlIq4rm6b0r089pFbuNoVpYj7Nn2UY9HqzSxf0wsg4T42kzsGkbvRj1jRpzj4Ou5jqY/Q9g4d/xRfihaDFxI5/Q1vwyEgyQlAECw6FuJjGt3HYG/XHUyFQ0dneZ97YT05NXS0y5I/l3KbDEU/bTLcvvrrWvH5Prf/cIxo6EAVd2w3kyHYFo2V801LQy0BfPlaRdIb9nV+HPz+82t04cyVC2Eeg/B3rtP+u9TjdsC1GPIg1DLcaMH2Xl50O1BFZqZNNtaeY3JYn/lpGhZd2z6yN99aAuYEPp2UHbty9M+7m2Tdk+WNk+QZnjy8gTCQZISUstTRQoAIdszWbplr+so8ovrXf656j84PE06Pr3675YOSI9fJfVZnL4n8H4TlGm2c72du0Ir1g5LQ51j/7/8cPl8HvocWxJ5uY7bfog2vkpZtaW7yrUtL8cJ8TxjbbwkGJiT5IHZo1dIl8xq/Lknrkofjwumrmvnl9PaIk3pNrRQhxrVv2nr57y0I8pVXovjXptNPbCut5iQk21sxx53+UZGqjKwjCylPr8dbuhPLnO3boy2f4rrCEYLuBp0arHDEdxDqzPjqqwjD06V5qUYIcjINJ8GlrFtYvTzmoXVl//BA9InDrt9cQphojsaqYV88wMge2/c4TqC/CqVpMM1Eh3QPK53+ffry5v7fpIi8qKNI39vb5He2SDBkPs7ZGHdsDQtBw/Z4gj9rUbgvNbKN8JTlu2bdkTTLCwbbDqkv9k4of7v373H3LoQpkcuj5cEA3NsXP76DI7oa/qeK83ybN325el+0vdmlMt2nrVpjlOUH1+P08pB6e+W1/+Mr7HHxb2Gfd2triNAUvVOizyeMz5uUr1rSaN4b91vNJRC6muXvn1y5N9ZNg1NtEM/eCCK/2iN50+lkv1z2cfzCs0jSQmxVKvHcnSPDSADZ+aYWxaNEmSJ613+9Wc4ZeL9F9f+3WNWZBcHwpfHzjz4h2Lmr4tmRtOCvmdfc8s5PUd68NLm4ykvK/c594ZlrQ7RTRPNrQsAbKrW3vLp/rDqFHUZrCNPTO2vLMpFvXWkWX/W9xNfvlB6+lr3cYTI1i4q1fh73sU9X3xNMvU0LJxTUu3zycf6rrI8VZb7rRNH7u/yqrUkXTXX7jp8PPb1lBeDjlaz0zwD55GkhNRoDAGAH3xr44bW6K5UeX2bznzKDfnacROamb2uIwDMslk1hHCtCb1qDGEf+2z9eLvLb1E0LeihadG/s74W1ysebSl6mihuwGihX0OAImjUVpp97v6umZHj4rbHQplOOGsm2rOfOdL8MuqJG6KJtl69/cF1xw3T91xFuIcrwCYWhi/1zu+ukGbE7JO9dlHz68uy3gd8RpISUkszhyYAAFky0Za/Za+0e7L0sUMGFpZj3Dj5gw6b4jHREZkmqaAo6lVvx5hu1Xuu6sR/3SuN74z32TjncBEeOCBcFE80y3QdN7Gr/u/zfO/C+eiPzx+T3rVHemCd0XQbSTXdW51CUPTykWbfbGgwjS2qs52wH6IxI9bYWEeG1zffLqU26re0y/Ru3yRIUPQt9iy0leId6wtnSI9jFHzAGLqikdq2SdLLN0sfPug6EgCmPZbGFnIqzc3lyiHpQwej6x4A5EVv2+h/v3mnNKVb+udtbuJxbdlAuu+tGZa+cYK2E8aa2CXdz8BbludVPnAoYuexVNzt9kFb0Z9sWzClO7t1lZ871zWRMFFp3XD0827zzS3ThI0ToikxX7+9+u+zTPzMeloh6kl7kpab8Z3SsRlSa0v845tl2XRVrbvcRtpTzYt7+PZMGf3vPCeHNqMI+6UAm1hIlX1KWbJxHYlTTlcP2Vl3rWU2u65LmxjJEcgCSUqIrVqD6d4LpV2Ts48Fo60Zch0B8uYpF7iOYLQOrlZ1+fJm/Qf2u47AP0W9Eb92kdTXxM3qnIJOe1btVE5Thopa7pDMg5eO/veGCdKPLpXuOi/+MsrL7Ms2RZ1Uz1pnJDxranUCv7bGQ8w4Fg9I/e0p40m/Wus8aV4EzZc2WjkfY6rH53OkaOb2Se+nvW9U2tPx8LTk3ym//k3ulk6de2hxpGJZa4eTLffDB6MRZ++zMHlMtj1+lXTFXNdRFEdgl5cgxU50srDukI9vmrbPgn5pqCP6ieIKrd0shRdzmiQt3+8PQjsGleLu35t2WA0DBvzT1mzXF7foh36OwBwe+wI5QKWOvFs2IJ2Z7ToKNLJ3qusIGsv6RrYIb0RV8/z10iOWj/z7V2eit03i+vSRZOvjMogiqlfu41Q91ZJqmmlTrh0v/fqM9PBl6Zfh0vSe2r9zXce4Xj/Ss9kO8K1cFLTJUzj7Urb3t000G0depDmPv3YiWbu6lldtld6wXXpjxQOmyQ2mSavU1x6NONviW6VUham+s6SL8f2eMIBDF1setiXNSD9nz9ovZ54XYyPKt7GjRfrxqWjE1CTSlMEi7NtGTFzXisT360paLuvwWiPgmt7VPh67NPv9TTvNJHHaOOYe7uKGbJWLvpQv0/mIZ+D5RJISYqMSAPLj6vnSKm4Ac4Pq2V8h3hilVa+dMNgR/8HFtonSpAynvgBgTit3l0EqiVErYYeVofDNLxIZmGVglMwJnc0vIw8WGhrVo69dunyuNK7DzPLSCKGfMcuHiab2R7Mxz+mVFo9Lsd7mVutMAMUwsfJtqleu8rjtldKeVyVJHa3+3N802o7Qj6XtkRor90/o+6ueTK9b2a1KKwbtLv9eC8wty8R+OTbdwELKNFsuQr3Gx5V1nZB2f97X4HTyjfhWT/qY4IfmedLMAoDIykGpzbcrYA4NdkhfOOo6Cpji2ylDo3HEjkmuI6jOtzLTLIociijr83jloNTTKu30oF47ezaMeiyEGKWoDr1uydj/Pzkz81AAeKzug+60D4ETfO99OZxqrujJA9LI9HKXz0m/DN/vBUzHZzu563ErpVv2ulm375rp67C570ol/8+Doig/Dn1tZpcd2vmXJFzb2+bi/LC5SaGVhRCYLCOhH54417rQtzEUlft5SoyXesdVjJ6UZX1RXnSesCq79SJcJCkBgSjSW4Odra4jgO/ON3iunCvN7jX7tgOS2zpRet8+11Fk5/kbop+v2974sxMTTpeQZ9zAAtmxcb71t0dTN374oNs4slh2GnP67C3bRaf6XedJz13vYMUFFac8V5aDEB5OJHmYy8NV1PP3q6QlKUZ2MSWEqcxMybpuuXW/9C87padfkO16YR/1uhlna/y9nvLzuPJaHEL7IY7dk80sp1Tj71kysV4T51utOJ5WpX52+XJiToqwpPTHLU/7AMgjW+donLr30lnSQ5ZKb94Z/zumlK/rSauzWy/CRZISACCIm5tqHSn97dL3LpZu3JJ9PD5x3cn08cPSgWluY4jLxK564BLpj1dKRw0PvZslF/1JdFKPVaQhx2Gei7q/o7XioUeDzxfpvL9sdvSm2HtzkrR79Xypt73x51Bf3HMgy3OFa034PnrIdQRj5b1c7ZgkPWaF9JptZpebZr+l3deu7xmrOXtWGu6UTs3O98tqobWHfCwrNjVzfMp3levjnGb9IR/rD8V8cWLMPXfFf7g+bq7F2f6F/dJ3T6ZbfsBFLPdcJn+nkealDldKpbDLvi/7MS0f931lTDYTh1pK0nPWS5fOtrcOwBSSlAB4JfRGUChcd0Qs7E/2eRtTC+QJuyCSZf3RkeNOdABAci2l6E2xg4Ek7caVh3YW9xd25KFshGq7o2k3mznkWZyHEy2OPl2S9NQLpKvm2VtHEpx/o6XZHUxRnk6/5wnMPp8bccuciW2IuwhX54HHhwk1pCmXRa9mfd9+3+MrouvXjPw9y3qy0bqos0czfe2sV7+Gdp6GFi/cI0kJyAE6V5oz3OE6Aj/4XIwo437wucMvrjxsg4+Kvl/Tbr6tqu18kkTBDwtyLGmd8/bdVsKw4vz528oJjIRcX4ttrX7A8wfiReLzLdkLN0p7p9hbvm/bnub+2PekhTw7MSP6uXQgm/UlPYRxPv+ijdLBqdJ1i9NEZJ7Ja06SZdUbhcd1083luXtXgwmcrtszPvOpfg7hOAUQos6e9a+N4auhgJ7flJTuuPoyYv8Ei4n/RZX2PPep3gdsIEkJyIE8Xatc3EDc35NOliLJU5n1wfnz5rWGpx8AXKB+aN6uydInDks/PuU6EtgUQqerL07MHPn77L7k37e5ryuXfXq29O690n9dYnGlyIVG5fKyc8O7rxy0HYkdL98sPXhJdE0DqplfNjrvAxbThkQyWT5gf/nmKJHugweyW6dp918svXe/1NMW/zu0Vd2JW76TnAdFOJ4mriPl+6loiTztAT1ppM0Q3nTTT1ot7ZuS777vC4btLTvJ8X7RRmlmj7VQjMhT8k69bQnhOlIu7WHpijFjRWj7AvEE1HQAACBCm6S6u3gy/UAtezx4yBRrDvMc3ehk5exZ9ptvtkyUJnW7jgJZOT96xKxet3H47BOHo5EM3rzTdST1lUrRG5TTPO8UhFk22ifPXie9ZtvIQ/Ed56YIu2ZhsuWYiiepey+UnruBzkif2DgUacvRPeZLj11hNhYXKN7ZSrO/TdRBAx1RIt2UjNrmRShX3HqOFXef+DYKcJ7lqY8kzrYs6I8SzM8rQl1kgun9VO+6ZXo0ItNFvF7sEzql9x+w1/dNeR0xoze7xOocVZOJpG1fxvmer2X5M0eq//+9Fki7PXhmBDdIUgIAGPG67XaXn6eb+6J6+x7XEfCgC36jfPpl84TsHialUV5cJnZJvzojfesiZ+F4b8vE6Do0r7/xZysVuQlCtdSc6xZL49qlaxaYX3ZLg4PT3SZdNU+a0BX9+5a90m0HpYcvNR8L/Pak1W7We+t+c8uqvBd81PJkI7qYXn+IcrAJqKLa/YOrY02bwU8h3GM2W8euGqr9u0TT+TUXxphlxN2s0OrnemXquRuyiyMLvl7/PQ2rptDibZaP1a6PMfkm7vluIlHI17qlXJoQrz33QlS1F9U3TKj+nRu3UD6LjCQlxBJCpYn8oLyF6cq5o4fcr4eGh1khdDpJUn+76wiQlVKpWHV5gTa1UPrapB8ENOXWYIfUcW6I5LyUyUcscx1BJC/7s54819kum0mTu6Vfnpb+cUvzyypv73W2SE+/YPTvGx3D3nZpx2SpNQe9QIE0fb3whu3SFXPsr6faMdk20e46L5opLRuI3r4F8sDVtbjy/M1zm6Aa368pcY5H2mPm+7bH1dWgbVNv/xSsuNeV531RWdbzUvaTyvMxDtVwjdGtfD9WJYXzPMJHvh/fuCrLwKOWRy9GvWuvm3gQnhx0TwEAfFG0zixUV9SblIJudu7M75c2TZBOz073/fPTbt1vsbmY4E4eHuaH7Jnrav8uy2uNzfYNTaf8s1GP/Ncl0uw+88tNy8T5SDvKjvMjaZlQ7xi5aP93tUr/fmH09m2oinrfdJ5v21/tmkwfR3w+7CrbRcp1eXC9/lp8jUsaW8/ELSP1NunQtLTRVBcnpkaf8aE69SEGE66c0/wynru++WWk5eo4ZFkNmN7GWb1m15WkffPBA9K+KdKna0yFVc3DPHmZywSf6o1YIyRZCrjWcn3aP3G0tkQvRiUd8dbjZgQso9sdCAQVNWzKunxRns3yucG6oGJ0rRecG/r5ph3ZxwK3bHZcmjwHWkvSp45IN+1M9/1b9kYPzK6aazAooArfHuzlWRHbLZQvv4VyfFYNSUMd0vIBM8uSpNNzml8W/JG2LJ+vl8u/v6PKtAIhM33t8TmJoFk53rRU8nysfePT5ZjDXpvpdtN79kkrB80u0we+JSM3y+U5sbLOFIS2xZ5mkEpDXzgWJQnN7HVXXlYPS+8/IG2sMRVWNc+u8zJXGi6LQoBVC8oUfSRHNI8kJSAHsqzU59TJLDehVMr+xifEGy0TKre7q9VNHAjbW3fV//2eKaP/fd0S6a93dfeAKc7p3p0w2x+RMW8oZjnKSXaraqijVVo+aG77bW5bUa9/yI6t8nv2bNidGnQIo1Kc8hxiuelslX58SvrS8eaX9aED0pt2jp3mLjSm77naW6Sp3fU/E3J9eV6cfoJrF0r/uNnO+pOcfv+VYKrYEM/rvMjLvre1HQNl08+08fQgFmvtXkvLlcxdH5LeV1Z+PsvT0fa68niPncU2+bTbysuI6W3PyaXHK81cBy8YHttvndbHD4383afybIvLus7G88O4y7PV7oqz3Pfus7PuUBThvCoibjMAJDJYY55chKVaw2f/FOnEDOnvV2UfTxx5vNE3xeWuWTY49v9C7/B98mppzZD0wo3JvkcZrY/9Mxa7xG+BV2Uw6K7z3K7f+sMUy8svgn/cHE0T8OKEbYdapvfU/70Pxyzudb2jNd6Ud43K+XCndNnsKPEpZEmmcoijtVQ/KaakaCrbPZOli2Y0t65mH0KbVG3RbS3SPebbW2dcMy2/2JUWbfHGqu2iavvN9b5sOO2TgfiGO6Wbd0nv2hMlQ+bZsxKMSNFo356vg+6S8ai6pVL8fpiiVQVZb2/5cTC9btvT65q+5/CtrP1LytGybUuz303sW9/7O65bnPw7LrdpU9lISKWSf+W/3r4xMeWkS0V5XnnBcPjPXIBKOb/NAADE1doivX2P9P9Wp19GMzfMA+12llsE7J/44uyqyd3SF49LD0hxQ5xXLSXzD9VC9dJN0ZQzvnZwATBvTp/0m8tdR2FXrbYETYx4rlko3X5J9eTtNNYMSbful75xwszysuBTf6nPD9RXDUl3N5z42GiUk1JJ+uBB6W17zK7XtJ+fbn4Z1FkImbGRWA1VyBfPko41mdzou5dtku5n8L7/JZuikQ5u3GJumeXSHNoiPNBsdO6Y2AdbJyb/jvFReCwcywIUj785NTvb9cUayT3w5PtypttgHYHtmyKdS775+gnpLQ1mekByvt1XcY7lk8ddNwCArPjQ6PjgAdcRxDe/33UESIuErnS6WqL50dcMxf9OXuelXjIQTVuTdQcXUMmHc6Xhm/yZRJGN/jrJ1JUuPPdA7yFL7cRiWrXqOk8PtELdlP1TpcUDrqMI04RO6YvHXEfhh5Dq4fGdriPIXr17E1fHrij3S3nZzrxshyuNRi5MqqtVOjit+tSeadsjOyfH+1yq0VgSlJ+6I/A02diyWYwbLbtW7JXfOzDVRDTpcao3x8f7gXfukXoT3GPGFdqoaj4em3JpR7ryfbvKxRk10uftmdItnZyZ3frKz7G5ffG+U+98i3stjnvONjpW51/Kvn5NzAUCFpGkBORAnjolpneP/ve07uqfQ/4srXgIc7UHQ/XXMqlLWjTOdRQjbFYBXznubt15kLf986kj0ndOml/uM9eaX2ZajTp08nZMAYzYOyX62exDiJt3Sf9xkXSV42niEI5qDzMrNepszNM9oQlrhl1HUFuWnfwmy0WRi1jSY7Z9kpUwJHGuA1Lt+iiPp8djVkRT0X/rIvPLTpJcZPPa5fPD72bEThbJY8E9J8/b1kijw388ByPVGZ/SsM6ya+1PX8pYyPVYmkRTU7s99BECPSl++kKCF3SevyEasfmxK+zF00jlIfTokCJjJCkB8Mo/bhnd0HjxJnexxHXHGdcRJOe6AR+n4VHvAaEPDZfKhLqQ3HNBNI9xHCuGRkbPuWuVh60+HIskfLl58E3cG7zOVmlejZHEmrlJfMTy9N/NE8onQhPaNaCRd+yORnZ87MrmltPWIi30KJkZ/nrbbmlen/Sve5N9z3VbvhoPQ8qlBy8Z/W9f9rsvcfjiloTntE98evCDdHw5hL7EkRVT9WDlcjpbo1EPFjRoW9YcEYgK2nu+1Lu+xGFK3KL/96vSfS90IR9uH2MvLzcdLc2XI5Pl8P4GpzUtl7c6o5aXef58sqMl/nMeSWopRSM20z6AD0hSApBaoxFW0jA91HIczV6PBzqMhIEKPjeUShodX2+bs1BSecWWeOX+fEb9bYekDx8cGQ4U4Ut6epk+H287WPt31e5x37XH7PqBPKh3WnZWucv7ySlroThRbftXnUuqvSTlUN+97dKeKVKb5TaIz22c0Gyd6DqC5lw0U/rOxdKmwLcDySTpRC63dEB6zvr6n5ncNfrfJqubExlOo9CI79VoX7u0frzrKEbzcZ+ZeriV9bblpTN9wbmXT87MGf3/aQ9Llschz89F621bZ4yRF5PwsU1qO6TK5ceeZsfDfRXX5gnNfb+ksfV1td2R1S5KcyzOf2XROKk94QP9vDJRj8ZdRsCnT2xtLdJDl0YvBtd6udOFkzOlF25I/j2TCUiV9yc2mChj1bZ5/XjpPouSLytJPVVvX8epq1yeX2mvjUWoExBPXu6rADiwYsj+OrhgQYrXMF7scMSCx1WMuPD23dmu31Znyek50c/+dmnX5CjTPqkhz5L4bNYp1Fcjqu2L8vN4x+T4y7phnbTN4pQZvqNcIY1/WDt2GtVJAY8AGNfnj0q/OC3N9ahTEPbM7pWe2yBhw6RtE6Vj07NbX1JFeZPVhhdvzHZ9918sPWtd8u9N7qrd7v/aiWj63GZHgqvloUulJ66q/XvaK+mQ1OGXRvvoddujqd/f6fkLFHHL1eeOSh89JN3N0PS0lfsvr/XCyzeP/H1TguQPE9fpC2dEo45X9kGdPSvN7ou3DB+SbbIOIe6uH6zTf1V5/HybeqreemfUeSF41PRacRO2FO415WsXSr+5XOpx9LJpFsldPpzjlUItL0ndsD56MdgnE8/dPzTzgnW1MpWkmH3uaO3fJekfdsHWC2xxz4mnXWBn/a6NSRhO8R3kA0lKAABjXD4c+edt2a6v3rb69tasS49ZIR2aJr16q5v1Vx6nrOd8D+VG3MdODFca7Yusd9WeKdGUi1fNzXjF8F69sjqzN3pgvXdKdvH4oK1FGu50HUUyVL/pXbso29EsW0rSuxpM4RTqqCBFd+0i6VEZTj3b3iI9bGny79UrF0sHoulzuypG2TDVxrtyrvkRPJLIaxIe57o7acrUlXOlH5+Stnr+AkXcTRvokLZP4l4wicvnSPdeKP3+Cun/roranllqb5Het1+6fs3Y303plj51WPrqhdnGZILNKj5J+T5peMRAH88tl5dTHy7lrS1j20pZuMf86KfrfVB+7ctr2wrVrR6SehyU/ek90oze2r9/8BLpzOzs4mlW1vV6f2Czd8RF9YPzSFICAuFLw9HHG6xmebJrkUC1YuhyyjXX56fPp+VAh/SefdLd5ruORPrhpdJChyNuIZ2z8ruM29beIn3hmPSa7a4jKZ48lLvKbbjXguin6Q74WmhjhcN1W8amPJzLUnQ9OM/2lIShSzytrdy9Ud+sRttqqqg0W0WEVMc8eoXU1yY9ebXrSPLPVP9SlsXLZp9YSOdJM/6+zqhszbJ1fBaPi14AODgt+ndP29h1+XD4Nk2Ulg3G/7wv1wiXys+71oCflJmoP5pdRsjlwLZXOXpxM2RpRufz6RbJt2dopZL0+yuj0fh80t4iXbPQdRTIGtcLnBdw0wuAC561rxCIynJTlM63rKQ5L6u9eZd30+oMcW0C9eNoRTrNTR37WsvxrXMDfohTLCrPwxdulN69N5quJGSuzonbDkZTfAw3OZVpCO0gm/v4yDRzy8qyLLiuioc7o+ld/n5VlATumuv9gXzwsRwtH5DuOCM9vslECt+2rTyeDnqDc8O3ctbIiRnS31ualtKmnraxUyknFUDzLzdCOy+ylGbfhDZSbRrTzk2NvnZ49P9X3rd95KD5dZuuG0Ir/77Eu3ooquf3BTYadV/CFy2yftnFx76P3QanmCvvj3h6nanZPNwNDcWJ2dTxDXH/wAxuSwEAKKAj06VbGkxZApjkMtEmq1Fj4lpybkSvy+c4DQMF1NUqHZ0e7ogh550966ZO2TE5muLDpKJ1xvzqjLR80HUU7l27qP7va5WL69dI/y+no7u4PhdMdbA+eoWZ5aRVWTUmrSrvPs9UJHYfOtm+BlSOpmHrAUv5dnzthJ11VHPfBnVQEeT5JYBmk2lsmt3nzwNpKX45yPIhq0/7J1Tlh8vlaFE+PpxP4lVbpUcul3Z6PsWlCbcdkh60RHr77vqf22kwuaEZPhattDH5MlpnW4v07xdKt+4f/f/ldYjNkQCTeusu6aWbpEWOZgxw3Y5q5rj/a5XnISWZ3SZb1x7X+x0wjSQlAJLiZ1372AhuFtd2/5VKHKd60jZQhyy9hd8d+MPvIkhal6e5+fPpnP2XndIFw40/l5XPHJU+fUQ6M8d1JCi6jeOjn1cvcBuHbxpOn5Swggt95CqTBg22PUJ98LNlovSSja6jCJvPnbO22te1dLSaXd4/bUv3vUbHpNljFvf7PpeNRmwnlpRXmf3tdtcVqoCLzyiPXyk9fJn0icPpvh/Cfgghxko+xmx7RODzpnRLL7bY9nGxb2u1QzvLnraZbqpunGB4gQ3cY770jLXpr60hXZPn90vP2yDN6HUdSfNC2u+Vmg292XOupVR//10xN/6ytlg+X0/Oavzii+Tntcc1kyOKpu2TSNXPXgq3DwSohSQlxELdl3+3HYr3uSwuhP+4Jfr5pJy+JZxnNm+EfK6HQr4BbFa1Tb9+jbRmyG4nlI+KXA4kv7e/rUVa6ujtomr626MORp/3GfwXp/w0+siHDkYJc9cEmKTk8vRJ2h6+MkFnZjWzLXeW19uX1FPJxNlfA+3s12rYJZF6SY3lVc9bdkmzequ/CVwuSVl79ro6y4m/mERSv3Xv880hcsX3uqnaqdDbLj1rXZQUixEDVZLzqtUlW6vstzxdt7PalO+cHPn7F49J91uc0Yo1ehvTjjCY5jIzq1d6z77k34tbvp5WZyohE+ptc57OgUZGjcTl6XbXCytuGynkppSnh2WUcTVeXHC93+OuP1Z/k6MD4fq8dL3+SmNGW3ISRTKhvwwNc0hSQmyD7dFDtd42aXwB5iIOiYkOuh7Db2A248q50h1npCd4NIQmkETRG01TuqUvHs+2EwpwyXUnA5BWT1v8hLnhjEcHccm3c9qXaQV8FOc+yLfjmVeh7+eknc3dlu6f4yY1XjJLuv2SxkkIcTdr8TjpYctiftiRPN5j1X3ImFkUCI1vD8dC8e2T8T632VJyl81z2scyYXL0zKRc1Z+3XyJtSzE1Wpz2bKkk9VkYBY9rTbZIskZeeHjZ+RurL9GfrX0eH5yWbpmur+Fz+6KfJ2e6jQPFRJISYmttkX52mfSL09GIBIBNAwV6EOar3RYfiE3sGvt/lQ0ybtzi8/nGwLUsGvqXzY5+PpCkrLo4pxtzfWOK0XwvslkVl7fsknZOkl68Kfl3KdKopplz66YdI3+f1tN0KGiC73VkEmmuv9+8yHwc1SxvcgqwOX1m4ii6NOU9znfydB6heUW4Fzh71u52FmAXGmXqWFSry+qOymNmtX/TzMvUaethE6Pa5k3DKbOb+G6zbC//rvMsryCletMQ+95HV3nMPA/XON+312R8cZY1riJJs14dnGXZLo/jguHs1pvEyqH6v//8UelDB6S7z0++7CJMBwq7SDVBIp2t0R/4xfdGC/xXrWFwarb59dyyN3rQ+dpt5pedtcp99viVI3/P+pzMel56jHbTDum3l0srGjT68873Do648rIdgCmXzJI+ckiaaXnKMbhT9cGSh3Xh6dnS6TnS23dLD10qXdXkNHp547qjz6d+xiyK78xeae8U++v58oXJPl++7R87JE3PaTKf6/LukvUHuQXZt9Wucx5e+pxInbRhNIr6TB2rauU97XaY2v48lkNbZeOtu6IXLF9S52WKMS9EplxX5fd8bCs3qyDVf0Np9sMrtth92TcJZ1NwuVktDAih7fe8Da4jiOf8zDAv2jj6/9Pu4p62kb93xczmqLw8PWmV9OgV0mePVv/8UKe0e4rbc5gRsouLJCUAKKA4jQ4bDZPD06MHnQvGWVh4hqo1ih66NPMwJEnP3yBds8DNuhGxNey2K7+7vPFnHrJUmt0gYcFYx7Gh5QCmffigdMM6d+tfEvi1NK7Oc3esHdy54pwTM6Ub1kcj/WKEy4dlRb1Wv3yztG5YeuOOxp9Nq6WJnZtmypm0iloGbHK1T/P44L0Zvu8On869LPdV1sclzn5uFJPNmJOet+3n2lBZJNvGkbbeOTlL+tDBsS9TmBiBxcS51eyD/4cnmIbVRJJBvf2U9hhlXUf958UZr/Cc9hZp/Xg3664U91jZLjNXpxiVBSN8ur43w1QC1MQmRsyrVCsmE23gJ62OXmQ+YWjqtP526U07oz+9KZ899LZLT7vAnzoKKEe3HhCIqd2uI8ivvDT6fGCyQzOELP5yruK9z0Ie0qF55edunJue56yXvlfW+VN56jdzOnj/ICCwugn2zOuTpjhqn/36TLxz1fX5ZGL9nzoiXThD+uABAwtD0IpU/RZpW9PY0+BN9az23/x+6XPHpDNzsl838iHL8nLxuYcleR1dC8iLLKa9+ull0jdOSMsHLa8shTxdR5tNFultq/7/rsU9Ri6OZU+Nfeb6vrieNFP7mjgGw3WmgsuKiRd+Q+ujCyzcv5nfP/rfoW6HFL0E8v798RJB07SbTb/IfNns6E8tjOSIkPFYEwjEW3a5jgDwh+tGU8gNccCU0DoC4srrdqF5wx3SjgxHpahnnAcdillZMyy9Y4+0YtB1JHDNdfsPo7m8XB6aJr1vn8MAMEbe20/l9c/krujngv6qH/XWAxZL794r/dsx15GYl/Pihyp8POY+xlTLYIe0OEViRN4UMWnTVDlNsxza8tX3wd6p0mu2SZ+vMRWTyfWVt9e6PUiCWz1Uu1z4Ul58icO1By+JRtU3bUqXm+vnvqnRy3C1vG9flOD/wspp2ywE6+sopr6FFVI7C/GRpAQEYvGA9Prt1X+X5RC0ee98RLh8bdD55kFLzC7P1ze7zqNchKfIl5kib3sInrlOeteekX8X+Xid78x5oOFrShKLCzLdnQ0XGxp6PK0inzswo1SSDkxzHUVz0txXh3buhBZvXB8+GCX8vHln/O+4mhq8XGtJOjpdmtDlOpIRLt/8jt0HlmLZcKfe8XLdnxl638SWia4jMCNtMQj9+NVi87TI6S6z4qp50lpDUzHFrevOnpVmNJmoZ7r8uK6nUVtnazSqvin/fUr6/iXppjDLoj4+ME26eXfj0dMpskBzSFJCXR3nSsjhwDsA8y7PDbgcb5r3GLEgvpA6K563YeTvzSYYTe+RphXwzTNb3urxiHlXzq3/ezq2kEe0QWp7007po4ekJ63Kbp2Vx2PxQPR225eOZxeDKauHR/7uopydmSO9p0Cj0Ph2LnNdq871fgmpPe+CifPofP/SrN7ky608Pi7P6yUD0VvVSUbgWMKIJVVx2o1GPRSfzdFgqh0G03XO/RcbXmAGHrdSumGdtH/K2N9VK7tJyrPNom/repHH0zWP2xRH2jIyu7fxZ0yty5QsrzO1nlfddjC7GDBW2rZ32uXUMqVbmpHiHIojdqKendUXSto6hTYvziNJCXX96JT0uaPSNk+mtgCQnR2TpTfuMLMs04l0rm/qpLGNqRAbVyuGouFa03rWWnOxmOBDuWhGlkONJ9lXb9whPX9D4881XGcTB6jRV+Ocf+MNvTUeejlDemfP0olxXlertH2S1OrobvL8cTgwTVo15CaGZnS1ul1/qdQ4Gf18nb2nyoMoGy4YHp24EBfnJBCOTx+RLpklvddikqS1h9FVKhsT97h5fuEMCEHcdkSczyU5nbMckdpUNdPVKj10mbTIQNKl7bov7nG1XQVTx8c3LsFoKr7s1vn90vv3j7w048t9iS/7pxbT9+8h9sfDrhDKhMkQTS3L5X4L4JDBEpKUUNf4TmmdoaEm4bcQLt7I3pk5riMY4ftNVrksY212Xc9NkXzyr3ujt+hOz2ly5QUQUrmt5cwcM3PVu77OPGlVNMWFzwY7XEcAn7TmoQIJVJa73kXVmGT7nnGB+fVX2+aeVul7F5tfV9ZMXeu4NUNaaeuvhgnhKZdbbs2w9JZd/o8qlGSaFOQLTS9k5e+WS2uGpLYAC13cus+nBB0T9bXN7bF9PcnqWDSzHlcvv0jNTQG4b2qYL83kFW2zsSrPy9hJnIbqjayOSbPx+nTNOu8128b+X5ZFnPMJWSBJCUAi7R5esJt10UzXEWTPVhvDxwYdzDsyXbp+jdTC8c6N0M/dOPEPdUrv3iutHW782azduFm6ZkExr0chs33evG233eWj2OJ2OPUmeKu5WWnaFYFfvoCq7j4v+vmwZaP/P85pm/Y+jz5oFE1eHrxwHQzTcKf0xeNj6/ks+HjvbzOktNs75sF+TuqMepLsKpOjiz16RYIVp9RMIlJoSjX+Lo0u13HPjQX98T6XdlelOTYBHpZcCvH88EWcXdcRQPaGqTaFh00TZCSAYg7AtY4W6dnrornHkwy/6rv9U6TvnIze6Cw6GpUAmuVjZ2co7rVQ+sctJP5hxBt3SDMznAIyBDRV7PG16ilJeuHG5pdjquyE9jYpzLvvImnvFOlFBsplufGdo//9j1ukTx6W/sHCSGauNFvuaWc2j6qnsRD3kY2Ybe8H30/n1CPSFTjZutk62nSZq5eYIUk7JkU/77nA8Ior+NjmqwzpbJ3fJV52igVcNEN66pomV9ykyvJxcJq9dRmblint91J8MYRECZtCr6dt1UNZt83LN8PWumOPpupovbZ5eMlCART8EgMgrocti+Yez9PFqqdNmhfzbYA88qT9AwBAMEJrB91jfvRzXc4SsmnDFMcDFruOoLYtE6OfXa1u40B2+tulDxyQ7p+yXG4YX/3/X7tNuvdC6d+ORf9ub5E2T5TaKnrsfK/73rdPesKqbNaV9b6Y05f8Oy84N632k1bX/ozvxzRv0uxvjlFYrD24tLNYY+ptdxb3L74l44waLabK7/91r3TrfunxK9Ovw7NN9r6M1rJ00J8H9OddNc91BOY0Kqdxdr1nhyd4vtUdtfhWryeRZZ0Sd1Vpdme17Sjy+ejbtQJmkKQEAPDOpK7k38m6oZJmiFwUT8D3dImFfANbrtF2cLojC6amJbzLXOnzR6XbDplZXlKPWia1lqRrF7lZP/LFt/p3zZD07xdKP7p05P9cDne+dMDMutGcemXgU0eq///Ubunlm6XVgSeUHpgmXTIrm3Vl1ez88MHoWvr8Dcm/u3mi9Ke7RIlbtdqXvtVrEve2lXJyi4MasizuNstSlvfiodcRpZLU1y7tnzo2GbiciX2aZf1Rb10mtiWU425iW1ti9vdW/s6XXWRydKws1Iqxcn/OTZEwHro493dZHGPXZfv8y3c+yEvfdzWVxznN8zkgqTbXAQBAPbVuBp66Rnrcl7KMBHE00/la/pm37Za+f6eBgICA5Ok+x2QHlumbYRv72fUNe1YG2qXf/Nl1FNmJU1ZMl6cnrJIunCEtHCd95Y7ml1cqSWtrjNyRhbn90h+ujEYFAfJo+aDrCEY8bJn0h/+Tjk7PZn2mH1aZXJzLB2n1Oq7zNq1rSVWmjbHYoHWx+3ZNjv5UE2dTbVz/QnlQ7CPf77c4tsgTnx7k2ojFeLulSoxZ9134dMxMcF2l5qVNVDcBzvC66m1XX3u8z+WJz9uZZWzHqtzf1ju/0p57ab4X9yuV+yvOulodF4DHrpS+9VvpzBz768rZ5QcJ0F0MoCHfLhKdLdJjmhiSF2P51hk21FGl8eYkEgDAeXumuI7ArSzelJzZI61zmFRkAwlK/qONlS1b+7uzVbp+zcg0dHDnMSuSfd63e7FqUk2TFcB2+cxV3Zy3h9S1UD7DVpBi6qU0dUSj0y3pMmst7/yoI8fLHmibOtWLXubyfG0o0uWg8tqX1WGt+VJzkXZ+Qlnumzyf36YZGzm5znKuWyxtHD/6WlZ3WWZCGlMf9LdLN++WTs8xtAKgCrqMARRWkdtf3AM0p1rZKX8I29E69ve13sCFOUU+p12rtu/THg/XxzHNDafrmJGdys4brqfIKx87KtNeazhPkbXr17iOoLYHLjG3rH0FT14OjY91IckDCEWce0QfzzFpbFwu4szqHP3ScemXp6UZvc0vq9Exd90GfXyCl3eNj34Zc3lJR9XPm2r7yfX1KtOpIZv8vut9hcayTKQacy1zWHmYWHW9Zbxgo/Tpo9WfL8Uxoyfd93znYx8VmkeSEpAzH9jvOgKzuPgUV2iHvq9d+oe10lPWSOM7R/5/6YD01QulbbzVDo9R16KRPHceNsPmqcN5iazUmGHC6voAm2wO1R+HrWndTHTGP3uddOms5pbxw0ul9+6TLpzZfDxp1doVeXojP0ebAvyNb83bBf3Zrcu3ba/mGyfMLSttfdxMPd7eIg11jv6/MSPHhHAgAlDtMFU7dnm6Lvuk3n79csxp4+MeGhOfoxz4jeOTXtpdV/69Zq9L57/+7r3SPRdIj1ze3PKyQJnDeW2uAwBg1oQuu8vP0/UjT9uSd6Ecq0dVaQT2tUnLBu2tk0ZdfQMdriNA3nDOAW5w6uVH3D446tti4ZlhNtpbpJ2TpZu/n34Z03qiP9/6rbm4gKzFfSDk+6XIRny+b3M9cWO/y1zprvOkheOshhO0ey6QXvWdeJ9Neg0vSqIQbdnGejJ6OlnvWOT5MLnctoKc5sFJUyaqHUvqN/8cnR79SSvNOTuU4XMXylw+MZISgKacnxt1x6T43/HxevLyzdHPp65xGgbq8Knc+BQL6rt2oXThDOllm1xH0liW5SqkzoKzahxvUTo54RblzB+2D4WNzo/D06Kfuy1N/3rDuvifjTU9BY0dFExeivwls6KRnPI2FZuP12AfYyqqvJy/lCm7ysvJyiHp4LTqn+stS5pYOhD9PDMn2fLzYHxn48+YcHy6tGY42XeStFOPTDdz75BqlMYAzmlX5fZ566Wdk6QHG5yGtlL57g/hWGTBt3s8E8elfJt6czQkh09l1rNiY4zLfezR4U3llVuku8+TLp+T7vuV+96n8o5skaQE5IDtSrxeQ+Q126MEn7fujr+893k4Jd29F0q/OC09JsGc3ojPdGN2loH55fNqanf0c9VQ88vKw01Id5v0jj3SfRa5jiQsW85NT7iYN0txThHvF+MOYY/8adS2XjGYfJlv2BG1md+yK1VIDT10mZ3lArDP5P38+E7pziukWxPec3N5c4N2hRmxR+izGkV+hNDut3EsX7gxSpp42NKR//vEYek9+6SHGEik6KjyFGZ7lRc+Xe7/rOqk8m18zvoomf9126WvHI/5/QY7qfz3pyqmOKXe9cODlkofOST1tZtdbprjm7ZM+PpQ/d4LR/5eGWIei//Zs9F0xmdmRy+p5omJ4zVmyssU3/O0qHsh633jy7G4eoH0T9uktpQZJr5sB9wjSQkIiI8NycGOqPFr6w2bLG8ehw1tw+MLnOhU63iZbnjEeYvNlKdfYGY5WZXlTxyWnrBKes22bNaHfLp5V1SO4j7gsl28fbr+tfoUDDLH2z6QpNfviKbA+OKx+N8532Y21d4sgsrzi+rXL9R/2Vs+GO9zna35fAjrW5HL4z7Omm/HFPaVFJ07nzvqOpKxHrA4SpoYVzZ1yWCHdGia1FrnCcr50ZYun1t/+e/YLc3okd60c+T/jk6P/n8wh9OlxJ5SsRT9uXKutMLAy3bVlm+DiXbQw869ZPDk1Y0/W7kZ1J/+8eWYTOmu/buzNf5ej8v2zoRz984L++t/7mHLpDfurF9Xp+XLcfVNtWKxqMqLrnHKz9aJ0kC7tGF802EBCAxJSgAy1+yNXJaNwzkpRuzJaj7tIqk85i0edAjHfTsj65uZOX3Sk1aP3MghDAemuo5gtCndUTma2cSoZWlPUw9O76quXRS94bmem2ag8Kb3SK/YknxqClcesnTs/xWpszWkbT12birtB1U5ZgiDjTf4P3tUesQy6SlrUoU0dn1mFuNUXhKEeBjjv5CuISFZF7Psb51oNw4TPnE4ernngYvrf27TROn7l0qXzR75v1JJunCmNLfPboxZai1Jd6lI2MpJlW3cs9dJ/3OltNbAPYWJfVzU+i5v5bNeXWT6JYPyfZd20fVi+tih6OWg9+xLuXAPhVLeRh3bGAf3bbuj0QjT6G6TfnqZ9KkjNWKp2Gkze+ovz/Z9gonTqDxEX+5reAkJLpCkBMAbJqanMm1ch/S7y6X7N+hsgFnV2kS+tZMeQJmAQQ/OwcPItEMI21i3DS/dJN2yz48kSfiBogCX4k6HIUmTuur/3odOsayuGbsnZ7SiOnrrvNDwjj3Sjy6V9nuWvFxNebkpSZrYoJwhvfXjpWeuk/oNT4mShOt6wvX6qzHRkX/NQulFG6V/v7D5ZaEx3/oU0NiHDiT7vIu6YrAjum7bGMHDhLTlfnLK6/qdVzQe2buzVbp4prR/ijQvRYJWFsfZxMhFceLsbK39uyweGFMvpld5fH1pqkwIuE1euQ8XD0QvB81rMJJSEqfPJYpelLOp4ZpRrewmLc9HplX//7j1WEdr/P7Wt+yK97lGTFxLfDnvgVB52nwGkISPHXZpfKZGtrRrve3SAoONYeRD2jl3AR/YuGzwxgWKiGIPV1YMSbObGO0uL5I+2LppR7xpqqfVmSYhrVdvldYMSc9dX/szLSVpaoM3Q3111VzpXguk1213HUl+7o9tSfNCSLPtPI5JdW2l6IWouFP5NSPPbZY05TNumfS96MZ9cDsr0DZDR6u59k6pxt994zq2N++U7jE//Yt5HTGnHL15t3TrAa4P9ZjaNz6O2GFLquuB4eWFIm5RqLcPmt099V52tFVUX7klSnJ5bcx7FpenjMsXV8qnDeyo8gzE5WADC6tMKxea+QV/1nhBIKOSwz4esQI5kGWD2eaq6r094lqSfZzz+7268nzzVkQczuzk7dypVg/6sol529fIVpbFh6KKLPnSfn3ZpmSf726T7jhT/zPl2zapW3r8ysbLves86e9XSR9MOIJDvWvM3eZLXzwuzc7RlC7l2lqkG7dIV85t/NlQ+XKehIL9Faa8P8DOi1+eln58qvEIax86ECWRfu5oNHrE36/KJj6kZ/oeIOkpfels6VVbzfbR5vG+JuttqlxfkuOaVay+XT58i6dZ5Qmbafu1srzGx12VrZhqJUH0tkuXzJL6HI1QelbSk1fH++xTL2j8GVuHtLtN+skp6eenR48U+JNT0n9cJE3P8MWaPPXjfuKw9Npt0Ui5vumpM+KzafP6pM8flW6/JPp3nEOctzodEZKUACCGv7oO4JwHLkn2+Qcl/LwtcRoRNDQAd3x+GOFxaAAQBN869eqFc59FyZc30JE6lJpaS9L/Wy3tmTLyfyam/QCQXsjnnA+x06YezbdrY1JDndLkGKP+7Z4ivWZ7NCXnTTuja1tWAt/FaJLNPoZGi/alfyP0eqZcnE0JdXNtlRfTx//9+80uTxp5eeMqyy8ZpNkXoZanOOLO2JFl0kg1k7rHjkI8qTsfIxmllba6OP+9LROlu8wzE8uEc8dm20Qzyzs4Vbp0VvwkumatHR/uSJ8whyQlICC2GmePWWFpwTly6SzXEUSevyHZ55+7Xlo5aCUU6zzpU4jFZay11h3S/kP4bHce5LlzwrUP7Jfevtt1FH4a87Zqqf6/gVC4Lrr3nJ/ue6auBTsnG1oQciXPD9+QjOs6skjY10B++ZqgE3uKK6tRuFuXCSXFHPXCo0o+bSymt6GZ88LEaKyV67/PIunbJ6VXb2t+2XF5VCy85tP5gxGN+gltK1/dp45Ij14hvWGHmWW3tkhv3iU93sGomxT34iJJCciBZi+GjYaOzOJmyfdEizl90i9OR1M/hKRUkiZ1xfic/VASqYzHt/gA2BNaB13o9k6VTsx0HUW4bJZXrn2jUTeY1Vv2VmZbKdv9u2xQ+q9LGn/O5tD/nzsaTZNjet10JqcX6osViKfWQ7kk54xvp5eJetO3bZLsJhYcnGpnuXFDbrS/XSdVcA0pLtdlz7Y8Fu1Qtyn1NGFmwzDuQwek755M913ft822+f1SS4Y7Ia/tpyS43sPEdX9+v/S0C+KNrAn4iiQlAJLMdOr85nL763dpuDOa+iE01UIOcDOcOZ+YdnR6c8tZGHMoV+RLknMthHqwGdQ7YeP45f/hAYpluFN61VbpNduk7irDyI9rt7v+ymHjs7ZuPJ15vvm7FdITVkmfPeo6kuxxjUVRvGef9LBlrqNAUfFQOAw2DpOr27iJMV4ahRm7p0hzC9TvmmV9NmTgvs10vDtijIxLlW9fZR+Zzbo29O640OMHbCFJCcgZlw/Q+mM8zEg6XVm5e5ybGuL8fMnNukfKqSbghqu3Hqf1SHdeIb1rT9m6Enz/fNxXzZOessZgYIDnsrwekTySDTp56FhwKcvyV5SHWPeYH7VPKj1mRTTaUJbi7PKCHJbC6mqVnrRaWj/edSTN6W51HQHyos1Rj63VUSJL4XVEF6VNUC6Ee6u4IV6zoPr/zzMwbVIepS3uWReZLE7Lhn2QdX734YNRH+KUwBLi0/R1mvqcC5smRD9Pz7azfB+vH+UxxQmvq9X+MUxzzWkPpDGRxX1Bo903s2f0vz0slsbFntbTk/aOL3H4brDDdQSwIZDqHIBLphovPa3SA5ek//6Nm6UvH5ce12SS0rRu6asXSidnNbccZMtle627Lf3N5fm4W0rSYw0l2CEcodxn+HxD5HFof1OEm3xU5/O5A9TSqNg2mgoakLj2VXrGWmnvFOmeNR6I+67R8XT9oO3s2TDahCatzThZFH6Uc4yVdrdcPX9sH8yHDkj/sFa6hP5AWLRrsnRsRvzPm0jWp12W3McPSXecCXMEJptJGFPLkuuSPDw2UQbTLMPnS+cXjkkPWiLdXjHVeZbX+8oRLK0mo1tcdhJZlgnabmbU242v2CI9arm0dWJm4SBDJCkBkORPI6Ke1hZp5VDzHUddrdKywXifvXhmc+sqmlrHxnVnn2k525xRsh45ASNsl6uhc28c2J7Cx3d5q49gDx3BQLG8aOPI38s7G7vOvQG7b2q28SAsj1wufeDASHmBXUW4Brtqs+b5WUuabePhU31xRlR3ZdskqbXiPNo9JXrQ5ds9oW/xhM7GeWtykUsHohdxG64zwUrTxlfkotfaIg00MTLHpIrp/Hw8jytjihPiNQtrfz8kPly+lwxIz9sgzep1F4PNe5OQy4drzb4MXyT3XBAlmFPe8okkJQCo4X6L8jvyTR4bNC4bKjtjzIWdtbRD35ZPa0fbL1/euEN66FLps0fdrD+P9c55edi20KfXAYqI63Q8HTHaRJsmSPdfXP1337xIeuUW6ZHLqv8ewIg8tIniGt8ZPfjpam1879XTlk1MiI8HHc2b1RuNQpKEyzoiz4e83n7NU1kf3xn93NzEaAozehp/xravHJfutbDx52ywWR4qF21rVa4TTt++WzoyTXrO+hRxmAsjlUxHmInxGVejLxXFy2MkQ4bCp+NsOpY8Xacbuc+5a9+jlruNA/4gSQkISIGuV3/TzBsNzTo1O12ih+sbjrwIYT/+8FLpY4ekLXU6SFydtxO6ooSURyR4oPbwZdI0DzpsYMfUbumG9dKicdmsr0g3WUVwVmHUy7ZVdm7a3Cfs73w7P7pdkqkgKoVcRiovETa25Q3boweob97V3HJm9UpXL5A6GCGnUIYyvA9N+3JBWtsyGio/TlPQx1Fq4obU1iL96kz0p3K0lkpnZkcPNJ8WwHSaWR4Tl7cLPpa9ELU0cRD7ziXvrRxM/t0832q6LJuVI8P45pOHo6mL3rQj/TJm95mLJw/Ki9sUz4+/L07MlP51nzSle/T/+3hdqYypPc+VJ8bYN8V1BNU9eEl263pjE9eLWjw81YPxss3SH6+UFg+4jgS+4F0eAF7bNlF64BJpSUYP1dGc8pufn10mTXqzu1iyMK3H76SeG8691fPsr7uNA/lnu5+DfhQAefP1E9KnfyEdn+46kvy6fG70B0jqNduk13xX+sBP7K7noUulX/xJWpzxve7a8dInDkcJeDNvznbdeRN3Co2O1uiBJpAnzT6Q//oJ6UM/kSZ2Scc+lOy7vBATX5LjFOdF0WqLG8wosXfhOOnZ65J/z/fp33x54D3VcP+mi+3yZV/66qKZ0iu+E//zZ8/W36f1zq1YyerxQ0FOXDxTelaKejyJ8rK3oD/+99KUR9ojyfHyF8oxkhKAzCW54JdK0vM3SPerMf0C/DWhiTdwuEmJz0Rb+J4LpLZSlBAImFAqme0IbLSoJDeFteLqPNcqzmp0AYSvpGwT6C6ZleHKYN3k7qiTuJU7ciC1VUPRz2HDD0evmmd2ebXcsF76521uOre3TJSmW3jZwtammG5b1l1XNquJ1uXhg43tk+wuv3ybTR3SuMtptLur/d7HY5QXM3qlu81vPC1r2kPAoUtmfpUHuf3t0c85vfW/++TV0p7JUZJvXvk4Sg7i86Uudx1GeXLA+XY0/BRanRP3HNs4IRqNNFSuz2EgbwKuDgBkhYvvCPaFGy/a6DqCfHvFFunOK6O3qeGXjx+SNo43s6xQ669qcS+zMCzsv18oPXWN9Nz15peNfMqyz+i3l2c/0gbCdnOTU5wVTajXyKJ7x27p2kXRqEDNCuw5QOFxzibXqIx/6yLpxRulRy7PJBwvUQ+EI7SHt0mkSaawVSd+8rB05Rzpvfvrf25Cl/TBg9kl+WbBl6QW2+KeS6GccgU5bEY8NcMpaEOus/ecmzKNspVOnBH6GklaH2f6wkHK74V8TtjA7igupnsDkAgXjPDEGdHI9nGN02Cr1+DcPFF6wTeNhZOpUG5i2klb9tLWSdKkJkYly6PHrogS6u77GbPLXTBOesxKs8uE327ZKx1NMLVEteuU6etnrWthX7vhFSGXvnmR9NbvS9ctzkeZCaUNBXdm90kv3ZTuu0vGST1t0myS9CU1vp7FndYM4VowLvoDmErO8O0BXCjtCp/22/JB6XU7XEfRvKIkHGWlSLvTp/MxjcqyX749/QbuF00kVfZYekJtqpwuGYimJ51cp2+Wl37Heuce6YlfzvcIewCaxyNJAJLcJx8V6QYnazesk6Z2j/1/32/SPQ8vKBfPjH5eMOw2Doz2vByN2GPyGtLo3L/vIuavtqFode6ScdLh6a6jSMZ1Ww3+ePXW6v+/aJz06BXpEpRC74B3gV3WnB3nppS61wI3628tSZ87Kt28O/p35XWQ4xu5fk00JfRSC6NYSvHvSYvWTgFc8q1N0Ew4nm1KLlAfR5o5T3zvjzWlIJtZU7UykvU0p1lKG9PMXumJq6RnrfN3KvQlA9JQZ+3f753SeBmrh6L7j7jT6oZYT5SXgeMzpC8ci5JdfbKuzrMRm7s8wMMJZMLTah9AEvunuo4AWZjRk+57U3ukWxsMzezaY1c0/syjz33mno4eZKQ104O3KV61NRq6/z17XUeCcg9a6m7dLm52467Sx84WRPJ0U71qKPl3KjsZ87Q/QmO7nljQb3kFTbrb/GSfv/dCadDAMOtZc3k9SLtu3x7s+uyWvdJtB6WHFaw9FJrHrZSev8F1FOnsmhz/s89c29y62lKWpaIXway3nyq6WDjebvm0/020z3zanqLLdConjy7UWYXiYpOfuFp6+DIHK87Q549Kv7vCzAhWRZO0Dh+uk1D26SNNxtLc1wtn97n7sbvMdRsH/EWSEpADF86Q3rdP+uGl5hrP08pG3im/+HrUNnfCVUPkGWulTxy2t3zbx9XEfls1JN15hfSKLQYWloFb90uXzpJeuNF1JNH8z/dbLE2qMqIWisnFQ1RTq6w65RZ3iUhgyTjpxTGmB4pTrCh62cmyg3hil/TVC6X/vDi7ddo0oUv6+WWuowBG622Xdkx298a0Tw+dEE9n2UiaU2O8wPOk1dIlsxp/bv8U6RHL08clSbfsi0Yv/pedzS3HpjwX+TT3AtXqgGr7KMupDqmXkFdZl20T62tUr8RZR7P9FEm+nnaTuZ/NNxN9ZaZP3zyVuUcul/rapMevbPzZ1hY/pk923dSweT141x7pDdul6XXuE3wdrSuv3rpbet126WUpp2hH/nFKAjlQknRgmjQt5Ug7lW5YJ/3w1OjlJ9XjQaOr3F3nuY6gOY9cbnZEHtcN0kZqxddtaZ5qG/ZPld68S5pCYhACEFqHeGDhBqFRR1Ge9vnzNkjj67xZ5Ys87fMQLRuUZve5jsIcOuNgU2jtCIkE50qmDqGt3VqS1FKS7jgj/eJ0vIc8XS3RSHKN9Bi4x9w+KXpp7NTs5peFbDSqA164UVoxKD1lTRbR5MM0+j68ZPoabfvyGWKbIiRpd6+vh+V126Vvn3QdRYSyW1utfRP6LnvG2qhtOi/hSMxZ3YZU2795vgU6NkO6PMARe1oTnAihnTODHdKVc6MXlIBq6KoEMMYDFje/jPXjk33edgPpn7dJG87FFHeKjLk5ejCVlaLckOW5QQ+YwnmCPMqyXHMOwRaSM8aa3DX636kf4BSkLew7DoMfbJwPAx31p3AYE4Ohz8RaFwXPe0kO0QMWS1+50NzLgHGEen1+227pfouka2IkBZrSFvOJRvkxD+UcPTBNmtcXbyS483wvOlmX7VDPJcRTfni3TJDmez5VN1KOeBh32ckXbRQvA9ln6/ptZNS95heh56zPdn0+quyPQXEENCYFAFfSXPx8vGC+f7/06V9Ie6fU/9yXjku//JM0J0dJSq5v0APpCwpSKB1taGyywzdPXdcR9ZyVn9cU5F+j6pX6N1s+11N5kHV59uVwvnuv9OJvSi9i+HHAqrTn/O7J0kd+Kl2V4cjIWVaHttbV3y797s/SmiHpS3dYWglwzkUzoz+Vmr3W33NB9f/fNlFa0C/98/dG/u+zR6u/aOhLeyOJrlbpWyfD70cLPv4GG+D63sRU2/2CYemdPzSzrEqlkplycNMO6fKPGVhQxqodI1PFJu5+rYxh+aChAOKsO+H/w7wQr4FZcl2Pn0eipXTDeuk3f5buk2HCO/xAkhIASe4biFmsf1yHdHBa48+tGrIfSxLtnmTkH5kmvee/63/Gl8adba7Pl6y0FGVDPTGrN+p8eccPpDfe7jqa5Apy+iMHTJZV09e9olxHm8XlqTk+Jti5KvpHp0d/kpjaLf34f6SLqzyQRb55eOrk3gcOSL//c3Qvn0ZRL6ufOyq9/FvRdHfL3uk6GuSVqfZErfP0FVuq///HDkv3+dTo/5vRE8Z0znHRF2OWb9eCeof33y+UVr6r8eeSKL/HrNwXf7ciGpnsWML2cJZOz2k+ScnFKWXz3j5u/Vv5sfsslH77Z2nP5HjfKZX8O38Qtjxc3jgnzJvSHb1AhuIhSQkAEnDRkPrkYQcrreKeC6Lhpu/9afPL9vFhWZHda4H08z9KywZcR1I8p+dENzshJikNVMwv7etpzc0kgJAtKPBbdr60F79xQvru76M3z1EstCGy11IiQSmNReOiN5J//b+uIwHc8aTZACSS5Ug3UjRy1+NWZrtOm4p87Y+jrUV69Ir4n2+UaFX+e+rc+EzuKxPJcCEeOxsxx9mVletNOy3h41ZJb7hdum5xzAUAOUWSEoCGQmyouGR6fw2m7JQ1rVSS1o93HQWycGONNxaRjUtmScenS1snuY4kmbn90gs2SMOW32BlpBk38j7t3paJ0qd+3vhzLssfZR+Sf+fhhE7pF39yHUW2xnWQoOS7vExXjvwb8ORe3xVfkk9hh6nD+6ot0v4PZLOuPIp7D5F2Hz5wSY31plwe4klyb1jUurao250XzdYhmycaCQMx2e6vqlx8vdWF0He2dED645VSR6vrSAC3SFICcmBS18jfbVyEA7iuowHfb8wqyy1lDkXW3iK9M9AhTq+r0UHZrMoqjDoCpu2bEi9JqRJlEUU30CF9+kj0FvaMm9Mvp1pT1WXzlXM7mRA6gpPy/PbJqsGOaASePnoMrblxs/STP0pLGLkWHopbpWdV9++dKr11l3TJbWXrzmbVqKL8+viZI9LaGInbvvdJojFfz7m4ZSuL+H1sD3sYknGVReAbJ6Sbvy89yFL/JGAKCUoASUpA0N61R/r5n6SF45pfVpaN1iI0kPOIPgUgOZ/OG5sdgza3c8xQuj7tVBRa1kWRsg9fzUsxBV2a4uxjx3+RUSXl10cOSo//N+n6NfU/V+2UpFzEc6+F2a8zz1Vo7KQaq1HApvaW+r8vet2T5faXn0cbJmS4YseSjOKRR+XbW+u+tPL/hws+WqAPXN0/PWiJdOdf3Kx78YD02BxNYRiSEzOkV35HGqpz7od+vQ49fsA3DZr4AHx2bIZ0j/nmlxvKQ7DJ50aQ2sbwnd6LU6QCKXZAIkXpuKq2nUXZ9iIpej0dSvsIxWGySKbtwOa0QKio02tbNRSN6rk6g2kNs0x0LyL2AXxjKrkx7ndIcOZ6J0lz+5J/x4fd5lPxLT+XWhrsnFdvlU7Plq5dZDemED1kafTzohlu46gnSZ1Rq4zesC7e55Avx2dIHzskfeuk2eWW5EedfJ5PsQChI0kJQCK7p9hZbpqb5q+fkD5+SLpopvl4MBY3FP6gMQzAtKzrla0BJhg3+5Dj/osTrq+51eUa+wYAwuLz/QsP8N3JOoGk0aGmKJiV5eHlPG6ezePlOlnsLbuipJBPHnYbx3lZl9fy/Z921X8t+3ujZdxtvnTTzmg66CKrVuy3T5J+dpl08+6so8lWa52nzuXlv15ZKnq1HuL2l0rStknS+E7XkdiTtv4O8XgCWSBJCUBNz1kf/Xzd9pH/e8Qy6eWbpe+cdBLSKEOd0tZJdEZkiX3thzftdB0BTFk3LLWVpJ2TXUfij2odmCQk5M/4TunOK1xHkdyYYf4TFM4XbTQaSuHQBvHT+ZFNAYSt1VAdm7TN5kMbz/XD86Lhco6snBXtR5d82vXz+6W37ZE2B/iizHmu96eJRCdTsrxuJ1lX3PpmQlfj0agarivu51KsJ9P9m92qYJlP19u4iXBjvmc8EgCNkKQEoKaHLI0eIJ6aPfJ/Ha3SvRdK8/rdxYUR/e1mluNTQzKtosx1/obt0tKBkX/n4NAVSuXx+sxR6XdXmDuXgZB0t7mOoDk2rp15uB6jGN63TzowVXrNtnTfr+yQpujDJMpTfK/cIk3rll67vfFnk+I4ICskmoXDVr0QZ7l5rpO4h7Cvsp5ZM2Rw2Sm+k/loTGV/bzbBphlPXu1u3T7JdKQ6w8vjmm2Wy/q/iJeeIm4zYBNJSgDqCv0BomkrBl1HMNo3TqT7XpoGrO+NsKk9+R5OFPlwxRzpusUjo2G1lKTOBkNg0+HYGH0c9pVUvP3c7PZO7zESBlCTy3PywDTpffuluby4AATt6gXSDy6V1gy7jgQ2+N524z4HphS9LPn40N/DkIx6ySbpwUukSQGMKmri/PirJyMpJSlXJkZ/8rVu8fGcr1Sq8XfToQewK8aIE7OJ7cqy+MYtk76eU43cd5E0oTP66VKI5T2NZ66Nfj5quds4YB9JSgCs8Km9MbXb3LKuWyJdv8bc8poxo0eaxgPQUcpH/ULxlI8w5avWFukFG6XLKKvO+HR9ghsTDCa0lncQTOqSjk0f+fcPLjU3fY4URkckYFOoHZootrl9riNoLK/n1lmFcX+QlZweZkBS7fIdSvs5pPMzhFF/FmSQRD+hS3ruBml1nRGVAil+sZRvS6nkb5n1NS4TXG2bkWSZsuDzdF4gGxsnuI4gSkz9yWXSxAASU/PgEcul2y+Rnn6B60hgG2OkAMhctbdMbHUcPHGVdPf55pbX3iI9bqV0839JX7rD3HKzlnZ/p/1e0g6JPN9Uwp6XbJKGOqRrFrqOBJLUlvJErqwvqk0JRB2BNG7aId1+p7RufLzPVytnXWUjn3VUvO7x36eke30ydXix1g+Y4OMDOw9DSsXHfQu3nrdeuu1n0l3nuo6kmGb1Sp85Ig13Sgvf7joaADZcPic6xysVqS1tIgkoT/vrAYuln/1ROjTNdST5sWSctHZYGu5wX1bymlxtQ5p7kyT7N+7iR42kxP0SYrrjjPSbP0ejlH/pV66jGZnqkiKcjVm9riNAFkhSAgpu28Top/H5hev87oJh6RlrpdnnLjT3/Yz05p2GAzjnicxVjRzifry6iV3SP25xHUUYKjsd+trNr+NBS6Sbbh8Z4cyXmzhf4kD2Ts9pfhkDHdLLN0d/728fXR+3UDkDY3zisPS7P0uHP+g6knguGJb+7VfR9KyIz/dr69Ru6cf/U/8ztqrwoU7p2essLRyxbPDg7WvY5XsdlFeNHmRndVzesCOjFeXAonHNLyOEW56OVunpa80us9ny/Ihl0rO/7m79zWptkT53NPp75bn/5NXSE74svXDD2O9lnVDkej+VC+FcacRUwtL4skTSuP2Pwx3x14109k6RPvQT6ap50mP+zXU0Yw10RH+ykmqkQONR+LU+wDaSlICCe9tuN+t9ZNl8opfN5i2IEGR9o+fTjaVPOFdgw/M2SLf/XnrQUnPLHOqUvnGRueUhLF86Lq15t+so7Lh3ndHauHYBo7WW4o2s50vz5tNHpF/9SZqccrroIrXTQtjWjx+S3v2j6CHHo75Y/7PXLZZe+R3p1Kzo39TnQP50lo2I2UOPODxi85oTwOW6EO46r3aSku1jZGrkmlptv8evkh61PEoO84nrtqrV8zqjbTNVdjpbpZ+ciuJub6n/2X/eJr39+9KDDfZPorpb90t3/kV673+n+36aYujTNcn0VIYAkmtwSQDgk/KL3iOWmVnmBA/mUeVibh9DqQKoZ1av9MXj0j0MTo9pE1Wa3zZPkFYNmV9uq4ftBcoisnL63Kh0j1pe/3MuvXefNKdX+sD+0f8fUlu/vSV9ghL8s3WS9LQLRk/VueTcKBKXzR792Qld0vcvkZ5bZRQA5MNbdlX//5DqKDSnp016007pDduzfTMfcIn7lXCF1JfrW4JS3sVtuthu4yQpo5O6oxHwG7nrPOnm3SQTZ6GlFI0QnmcBVaNAIVHVA4F6hmfD1roU0k1byGze15g6hJQFIH8q6x5OczfOyq83nkLRTHmlrKPc67dL16+RFhqYpsOWg9Ok711ib/m08/wS6vH42GHp4z+Tjk4f+zuSVeypVVyy3OWXzIpGQ7zx2xmuFHWZOv5JllOZoDhqOdQBRsXdnWkuJ4Fegqzxseh2lL0a32jklJC5ag9Vrjdu/WWqnivSOfiWXdKp26RXb3UdSXI+1g3lfI8PAGAXSUpAoGx2ntBA9NuMHumHf5AOT3MdSXxDDd5SrLy5LdLNbhrsn3C5rF9d1+2u14/64tQrRa97eHDlVqgJEaa0tthNUJrTZ2/ZyD/fqsdZvbV/N75TumhmdrHAL76VVZhR8CaCM0Vvm6G+gQ7pKWuivw8ychkCdsks6U93aZxsd3ia9KyvSZ2BJ+WlbSvRxoovq8tnlpfpuOsyFRPlDcgHkpQAwDDbDcBPHZHe8QPpbvPif8fVg9X37ZMe82/SjVvqf25859jGZap5jQvYQi3iNqN5pjuUZ9d5GAhUk1XV9ZgV0tO/Kj1kaf3PxalLq503lf9FlYxQ3W+R9P07pUOGk+A5J5C1rlbpddtdRzGiyA/xQ71PCTXuRkIuiqE/8AXyJEld8tiV1sLI3MUzpRu+Lk1JOS3wuDpTKtmun8uva3lol6TZhmYT5eKMBrZnivTJw9L8/ubWhWRy2mwDgEIgSQkAPFfZ2J7eI91/sZNQEjswLfpTy+u2S+/6gfSAQLYHwGgfPyT9+H+kZYOuI0GzqnXsPP2CKNHUhSXjpG/+NhqJ747/TfbdSV3S0oHogdZT1kj3XCDNy8EoMUV/AzmvD4190dEq3bDe3frjHF/KAOJ4225GBsuLBy0xv8y81CO9MXtzQ9/cjxyUHv556UUbXUeCNHzLhQj9fDBhEckTqW2dJH3thDSzJ933Z/dJz1onDdZJVqpnzIudFOhYXrlFevN/SY9ans36Nk/MZj1x2a6H6y2fMtqc2FOmOrzYpjnGWRSLuPuEIgq4R5ISkDM0AJFGnMabjTbvlXOjP5L0f3+1sIIUXrxRevF/SF//jetIAP9tnWR+mY3qIy5z/jPRFnnLLuml35KuWywtfWf0fx0t0v/8X4z1S/rQgZFY8vIm4wOXSB//GdMUoXncLyDPqhVvXzvQUducXul5G5pbRkuODuLCfmn7JGnyuRE8HrxUev+Poylo8mznZOlzx+yvp6Uk/fWstH+K/XVhrBydqt761GHp5d+WnnaB60jCUa1cLh1obpkPX9bc9zFWo/rj6gXRHxd8S9QE8oTzC8gHkpSAgNjMjKZTIBsPWiK94Juuo0ivUQf/E1dLd/+EdPcEU9H55n6LoyQlAGZxA4kkZvRILzz31vzjVkr/9qtoZKS3/aDxd8/KnyQMk2H0tEnv2mtwgQDQhCJd169bLL3+P6WHWBjZB9X1GOitXDKu+WX4olSSXrl15N/97dJth9zF45tm66OfnJL+605p3Xgj4SAD9drYV8yRPvJT6dRs6Vd/yioiv22aGP2px5PbJ1iQhyne4E7auoFyVxv1bXIUpwj7AXlDkhIAZOh5G/xMUoo1xUaM5dx1nrRrcvRwuVkuG10+N/i4kQHGovPDviR1j4nR+cp/f/2a6OeZjyYIIiOUPQDIvxdslJ67XmptcR2JX3y9L/nN5dL//lUaF3Oa1Kvn240HtV04w3UEkQld0R/XitCszGIbX78jGqm7tUX6ZSBJSj7Up3GPjQ+xoriyLn9drRmv0EP16gYfrls+xIB8SFO/0CcINIcuFiBninhh9GW0hJDY3Gezev0fWn+nhSmqAIShgJfJwjHVFqKsANlp87ztiLGKdsjSJihxr5q9/nZpfGe8z75vn3Qh06hmqvyUWDPsLAzUkYc2cNGSSutda7gMAcm9eKO0akh66hrXkVRn87ymzsgP28eyfPm2E12TfK/8mpjohcsEn23mOwBGFKzJDiAOLq7Is12Tpeesdx1FepyfYelvdx1B+CjzfiiVpF7HY7DGTT4yUWbGd0YjZyRVuW7KrzuLzk3z05rjXtYQht6PW2+8dJPdOICsXTVX2jRB2jLBdSRhuejcyDoPXZrN+pYMZLMeII4cN1mA3GKaSL+Yus2532LpS8elqQZmCrAhL/0MRR2pKi/Hb26ftHdK1H4v6rGk7QY0hyQlAFaclbRknOsosvPWXdJgh3TLXhonvrt6fuMHZhxDmDLYIb19t+sowlf5QL2Iowb64B/WSmuGor9vmWh3XVnVwwemRj/vPm/k/yZ3ST+9TFoa48GlzaK4qD/6yTUpnXftkU7Plj531HUkxfTsddLDl0nLBhuX4e9dLC2ucr5R9v3Gpbi+12yXPnWkeKN5NOvNu6RvnJDutdD+ug5ONTNNuc+Kcp5yb+BGo5HiOC75lLfDev4+8PC0dN9/wirpKWukrxw3FlIqfTFfDCjSCI9529TyY+fLebgo5bOf69dIx6dLFxkYzTJvxzkkpZL0gQPS2/a4jsSdItWpgA2O34cG4Asbjdt/3Sv9w9ekG79tYeGeOTkraliXStKX73AdTfh8b991OH7YMKXb7fqRzAmmkGiK7/VBUZQkTe+RvljW+dryWmfhGPOefdKdfxk76pkP05b2tku/OiO1exBLiBaOk27a6TqK4nrYspG/+9KJDnt86pytFgoPyrOTdFcfmy698XZp/rnE3LaW6kmLNrx3f/X/XzGYzfqz5tFpCmSGco9GXrxJOj5DOnguSWn3ZOkjP5Xusyje97vbpMeurP67LNsfdaf8y9GJQJPOviT7+Flroz7yq+YmW8fjapwzAIBiIUkJwBim7l3m9ksv31yMJCWp+k3fd05KJz8iffXXGQdjwcxe1xG4d+PmKPHuZZvdxjG+U/rkYam7oEOpIkwm+8Xy1MnmM5v72ZdD2FIam6DkU8fnYIfrCPzhS5mBdK8F2a5v43jps7+U7pnxetPI8/SCgA0v3SRtnihdOst1JNI3L5L++w/S8kHXkQBoJG573ad2vU31mh9F2Qdp9bRJl84e+fct+6Sv/VpaO5xdDPP67C7fZbK2jaZx3H4Kyr79Yz/UKb3k3LTdn/uF3XUVTV7LL/25AMqRpAQEhIt4Y/eYL736u/bXE/dYzOsfO+rOv+6Vrvus9J+/Nx+XDe/bJ33v99L68dJXCj5K1L0WZjP1QBybLU+1BLjSqH7lUuhGs/v9wFTp/T82EookadME6TM1OsHy2pkD+OLGLc0vI0mH+UcPST/8Q9Su9t2WCdL2SdKCAGIFfDCuQ3rgEtdRRBaNSz9tiW2MBgag6JZlNMpeV6u0bnw26zpv4bior3hyV+3PjO/MLh7f9bRFyc13/kWaVfFCLf1FzTO1D3mOBd+F2LzmtELeOJ6wBoAv8nKBe9XWbN92SePIdOm7F2e7zmY6NQ9Mk66NOcyxKWcVTSsEwJzyDgIXnQWmbv7iLKfr3Chjk+p08iGZaU3UybN6pVdvNReLJD1iWePPZCFpuX48w5obwcPaYuloDSNBSZJaW6KkqlcZrvMAAEBzfH5gTtO2vjuvkL58vPHnQnZkurS2SnLUzbukvVOkF2zMPiafvXlXNOqVz+e1TXE3u6j7BwAQBpKUAIwR2s0xD6ryofLGafsk6VnrpHftcRMPAH8k7Vh5x27pfouiB8VozkcPSXsmS+9uoi6+36La05bNT5l4sHFC7d/53C548hrpd5e7jgIAmudxVQuHeBaGRmZbntYI2WnU5ubhuH3bzo2wfXyG2zhs626LEsGL6OJZ0gcO+PciJ+1AVOphzp5gcbkG4EpBm3cAbjsoffuk6yjsODEz+unbDZwtt+5v/BlTnUNZP/h9+DLpWILOliI0qouwjXnG8cvG7D7pxZv8nbLDR7XK5vZJ0gcPSiuG7Kz36ydqxNPgZJnZG7VjnrrGdET29ba7jgB5wcMBAEBcvlwzrlkQjYj5nn2uI4FtcfuPfCmbIbrtUDTKUL2pwGKPuGL4c7Dveeujn2/Y7jYOZM/H83D5YDSFb4h9NFmLc320dYz/bkX088zskf87PkNaPiBdPd/SStHQ+Rcxx9FfiIIhvxUoqB2T7S4/y8ZyZbvu0culRf3S7ikW1+lRL8o6z6e3y1Lcw+LR4QMaKq9PL58j3XS7o0Ay4lP9Cvvam3hlYn6/NFylQ95lEaps/1CeAeSVjw9HJEbuQH1Fuy77eDq0tUjPXOc6CtSTp/MkT9tSTUspGmUoSznfpV5ptK8ftFS6ZiEj2MCu4zOkj/8s3mefv8FuLNXQ9k9m12Tp56el4bLRzrtapa9cmM2+NLWK0A57o337pp3SM78m3X9R/c9xDUbeMJISgMwssDSiReXFuaNVunyuNKXbzvoAwJXX84YcMpT3Tv1aQuvsKIqCFsfcitMByjFHGkW9dvnqgnMv1NyNN7MBAAWTxcjOjRKUZvaQxOGKD23SNIe+srw8bKl0fLqRcKzwYT+HZnzn2ONMPeHW9J4oyW/xgOtIgGyRpATAus8elU7Nkm7e5ToSAAhbUW8aTXY6bJpgblnwk8s+KvrHslHUuhDwSd7ru2WDriPIh08cjqZ2PerJwy2uH/mUl/rIl+3gPMkeuzyfnrtBuucC6WOHsl/3Jw9LB6ZKt+wb3Z+S97LmSz2aJ20t0qnZjT8HP7x8s+sIwhV7ho4C1amAbQwGCcC69eOlf7GYoETGfHI7Jo3+d+y55wvS8qJIAf6qVg0lOWefvS56Q+UyOlkaalTnv2STdP/PJP8ekAbFqng45uHI47G6fo3U0UJ7oVldrdIS3ggGUIfNawj3JXBpfKf0ii1u1r15ovS+/WP/v0j9nZz+KIKOsmFI/ufKaBrQaz8d/XtcR/Xv5F2WzwqpZ4DmMJISAEnSpK6Rv1MxmHXvhdHP7ZPqfy4r79gtHfPkTVZXaEAC4dhYZeSjZm44+9ulJ6ySlvLAbJQ0u/S+i6SHLK2yrBgLe+CS+r9vpp7OskOCRGmEKOtiS7sLrqV5SN3fLj1znbSBERgT4bJoB/sVGI22BQAgz+Je5165VZrdGyVEdrZK7S3Su/dGM5qM77QaYipZX7+T3AfajI2+Q6A6RlICIEka6oyGgu1slVoDy1LaPdl1BPXdZ6G0dlhaMeg6ksiFM11H4D86vBCiZQPSz/4o/eJPriOpbu8U6St3SD2t8T7/7ZPSd34nbZsk3eHpNiXVFXPbQzIY482syk6Bjx+StjZI3OX+HQAAAEUSWj9Eowd/tOfDwvECwvT67dJdPu46irGumivd+G1/nofk1fJB6T8vGf1/vkyzDACNkKQE4G82TzS3rCxvbjdNlD5xWJrTm+FKEyiVeAPXJ6F3vIQef9HZHG6+u1X60Smp8/X21tGMp6yR5vVJx2dE/57TK91+pzSrRt09vz/6k0bmb+Y0+P0HD0gP/bz0sk2ZhOO9qd12lx9yPRnawymEyYdyxpuEAAAUj6nrf9zF0N4wb7DddQSQ/GjPww9XzK2dpOSyCtwxOXr5cEaPwyA8NZ19YhVTvQLhIEkJQC5sMZhgBQAhKpWiYX3jcNFZ29MmXVc2xdf7D0jP+pr0iGXZx2La/RdHb4hdOrv67/dMkb50PNuYisxWf8S4KqNGNTqVSiUejtjAPkUtfW3S7//iOopi8PU8pFMaeZS2WHt6mgJOFO3ycGKGdNtPpZOGR1N/9ArpC7+ULp9rdrkA6suqDjO5nrQvHiYRYtt/12Tp6RdISwdcRxKOyhG5TCQrmyg6tLWB5pCkBABAQAK89wKqmt8vvWyznWVnfZM43CndfkmYnSNZiPsge0q39JP/Sb+eaxZIr/iO9OQ16ZchjS0/L94ofern0iUpOvh9fYgP+MRE1fnWXdJrvyftnByNXAcAGI1mKnzA/VJ23rZb+r+zUlvMF5niHpqBDunWA2mjQtEU+ZS/bI708m9Jq4dcR9I86m6zSiXp71a4jiIss/ukLx6L+l8B5EfMZiqAUPQx7C4AFFKjZIg89SlUdpDcfb6bOMrRaZPeF45Jd50nvWlHc8t52WbpWxdJ1y02E9d591ssvWa71MqdE+Ctk7Okm3dLQ1VGPIMdXPcAwCxy22FSqRQ/QQl+ok4YK6Tm5w3rpNdsk96/33UkCFFe77Wa2a41w9KsXnOxpJXXYwO4QFMVyJkshtEEAGTnxLnRW8YX+G2RrtaRv1dLxj05U/rc0eziQXLlUxFWluULhqV/3ha9GXVe3Hv+8s+1lKQF4+gwQHFQ1MfiYQ4AFM8Vc6Kfi8Y5DSM3GAkU8F/RTtOHL5Pm9EoPMPxCkk09bdJV86QJXeaX/cTVUk+r9Mjl5pcNFEXR6lHAR0z3BuTQhE7pF39yHQWQDA/agOruMV+a1i2tG+86Ene626Rb90fD1fdXSVIqlaSVg5mHlSu26+C2FunLx6U//1Ual6ORTtJ2anzthHTLj6RHfsFoOLlGOwEA/EddDRcOTJO+eqE0p6/xZ2FOCMlMg2X3HYwqBIR7nX7WOumZa3kh6bz5fdJvLk822vNcrpFA8K6aK13/FWnbRNeRAGaQpAQABVCUe7g421mUfQG/9LRKf/g/6cj05N9tKUmHU3wvVAtqjAi4f2q2ccB8nbpyKG0kddbvWaU+pTve55YORH9IUgIQqhAeTgMYkfdTdtmg6wjgo6FO6Za9UkfL6JFdfXPRTOmLv5Km97iOBIjHRTsw6b1/3q97Saej//BBO3G41leQJ9x/t1x64+3StQtdR4JyU7qlr/+m8edM9V0uHCf98rQ0rsoLvECIClKFA0B+xWnkLBmQdkyKRtmCHyZ3ST/9o+sokJXvXiz9+6+lfVOyW2dbSfpLjV4Z3xI7JOljh6R/+q70jLWuI4GvzsyR3vJ9+1PbNnN6PG6l9P07pdOz030/7x2pAPLJp2aFT7EUEdex5rx7r3Tmo9Irt5hZHucDEMYLP49eIS0eJ+2a7DoS+IQ6HCbN6nUdgVm37JUe9nnpn7a6jsSs9eOlz/9Sunr+6P+f3iP958V+9ucm4XP4ce9jypM0X7xRevDnpAcusRJSVUM830OOkKQEAIbN9rDR31KSbjtU+/d0Jmfn56el//mLdOiDJCkVyeTu6E+WHrlc+s/fSzfdnu1609o2KfqD4mr0NuYls6TPHIk68M9z3cFRGXN/u/SGHW5iAfIm9A5Y+INRnxCKo9Oj6VtaqP9QIFTR0ShPp+e4jsI/T1g19kE9EFeeL6WV90m37JXOfEx6haEk5xAcnh5GEmpSHzsU9eUuGRj7O+6P7UpzzzijR3rvfvOxAEVBkhKQQ7RX3Do9JxrmcStzw3pjz2Tpwz8d+bfLTrDxnZLIeEcGetuk120PJ0kpCR42ZsO33VwqSRsmuI4CgAkdrSN/H+hwFwcA+IYEJQCIXD1fmt3nOorw9fAEMPcOT5fuOEMbIg86W6snKGE0G0Xdtz5QoAg8no0ZAMLUUpKevCasbP683MNUa0z2tknv2FP/M5WetS76+dClJqICACQV97rk+/WLTg6guvYW6SMHpffvlwZJUgpSq+8VMFBFO+UWHuNFDCDy1l3RtJckKNWW5HL29AushQGP2EhQWjSu8WcAAEiLPGoAcOTgVOnWH7uOIpkQ+3QPTJX62pN958h06ddnpHEePjRjaFcAvpua4dSGrutEniUhRL6U252TXUeAZkzvkS6bLXW3Sr0J29qAK49fGd2D332e60iScd3eAaoxVS7TLKaD165z7eQs1xHky9Qe1xHAlUX90md/mayeLUn63FHphq9LT11jKTAUVtZt2iTru/u8qNxvYgR3IDMkKQGAI+/YI33119KGW+p/zqf+SF8eaiUxo8rNeJx96mOCEgD4pvy6cMte6SX/Ib1oo7NwkGPdZXeuWSbCAaiuVJLetNN1FEAyk7qlb17kOgqgurwlo9nsP3rCKumDP5HutcDiSgomb+UvD3zug6W8hKGnLZoGrj1hYue68dIbdtiJCen4XB/kxYoh6SenpOFO15EAxUGSEgCjZvZIP/iDdPFM15H4r7M1avTDjvfuk97wn9L1a1xHUh3384A9nF9uHJ4+eqrT1UPSl++QTs22t06OdXG0lKTfXS79VVJHq+to/EBHJTAW1wUAaE4I7YvJJBwCQCwDvIQLj2QxtW0z65jEC3FApkhSAnLI5dsMXzgmffoX0uFp7mIAJOngtOiPr9K2l7NozCM/KC9w6XNHpd/8WRpv8S0k3uAsFqaUKhauYUijWrHhWgEAQH20u5AE5cWtVtq2QFCoM4HqSFICAhJC+3NCl3R8husoAACVQriGwC/Nlpm2lmQJSjN7pWUDUldrNCx5HK7L9dphs8tzvT1A6CYwNDuAHDk/KuUVc1xHAgBAciSKm1MqSdcukn75R2nxONfRAP6i3gHCQZISAKTw5DXSiQ9L1yxwHUk+TWNoTQDI1MJx0md/6TaGlpL0lQujv7vsVEjygtO2SdLbd0f7D4B7R6ZLD1wirTOcQAggnj56GY368EHpEz9LP0IwL20jDZvNcEYSAID0XrrJdQRwJS95NyQQAShH9wEApHB8hvTz09Iw8zobUypJ37tY+tP/MV82ENfETunnf3IdRfYa3dTS953cc9dL7S3SPRdIO9/nLo6WhB0WPvRvnJhZ+3cdLdL//jW7WICiaylJz9/gOgqgGKq1xxaOk56wilHNTBnskI4ZGqnahzYT6iOBB0BcVBeoZ9WQ9JU7pKvmJf9utfbdVF4mBgBY0OI6AADmPWWN6wiKYXwn2d/nPW+9meXM6ZMWD6T/fkiHo7wD8m27nYWBwP3gUtcRIC8mdEmv2iptn+Q6kmR8vw7fuj/q0HvrLteRACOyPm3Snqe+n98AqnvSaum6Ja6jAJBW3Otvo6Sqhy+Lfp6sk9APACaR7Bn5+CHpE4elq+ebWd6+KdITV0lvoV8DOZJlfUHfBlAdIykBOXTNQumHf5Ce/BXXkaAoHrTUdQRhu4hOO6TU0Vr7d3m+/6l2I8kNnxt53O0mt2nnZOlHpwwuEAAAIAWe2yJrF82U/usSaVq31P5619EA+ZLH+3DTitxH1NcubZlobnmlkvTE1eaWBzTLZbt2Wo/UWpI6W6RuMiyApnAKAQFJcvGd3WstDCBooXfOFvkmG8mVT501i+sCcogqEQBQjusCMILzAa7N5B4UAACck4e2aXuL9NvLo2c0LXnYIMAhkpQAAIVwj/nSbT+VLpsVjTTmWujJUvBfqRT9+e3l0l/O8nYH8om6FAAAADCH523FxAtx/vF56jKboY3vlH75J4srAIAm0ccOmNHiOgAAwFinZsX/rIl+hCL0Rbxqq/Sdk1Jvu+tIkpvY6ToChGjRuOhnX7s02DH6d8MdYz8PAAhLEdpvAAAgWx0xnxaQ1ALApPfvl66cIz17netIio2qHUVBOwZwjyQlAPDQP211HUE+hdr4/PQR1xEgJB89JN2wTrp4Zu3PHJku3W+RdOPm7OJCOHZNjn5ePsdpGLEsH3AdARAej1/KBgAAjjx+pbR9knTFXNeRALDF527RfVOl1+2QJhh6UdPnkagAAADTvQEAEvD5ZjY0ce+VT82S5vZbDQU5s31S9KeelpL04k3ZxIPwfPCA9D9/CWPkubXjpbfvlmb3uo4EAAAASM/18/Qnr3EcAIBg+No/HOrLqT5xfS0CpMZ1TNxTnSoB8BtJSgAAAAD+pqUURoLSeSfqjBoGAAAAAAAAwK2sk4ZIugP8xnRvQE7VuwBvmpBZGECmaHgCkHhTBs3h7UsACBd1OIBQUX0BwGhzGDEZkMQzDwD5RJISEBBTHRafPGxoQbCms3Xk7xO73MUBN/ZPcR0BAAAAAAAAALjxgQOuIygeEmYBAFkhSQkoIN4u9V9bi/Sdk9I3Tkh9AU25g/gesjT6eXT62N+9d3/t742jPKAG3qqBC5Q7AI2sHY5+TuhM9j1uWQAAAAD/pOkHuHBG9HNad/zvzOtPsSIAABCENtcBAACq40YsO8Md0q/+N9t1XrtQ2jZRWjIw9nctVZ7KvWij9KVfSQem2o8NAODGqiHXEQDm9bdLv7lc6uQVKThydJr0QElTEzwUAwCgSHpaG38G2ar3knEoyfzlcT5quXTlXGn3ZHvrO8tbVIDXshg84SFLpZtuly6eaX9dAJpDkhIAoPDOzJFm9kpbJ2a3zlJJWpngYfT9F9uLBQjNtB7XESDPXHRsHp0uPWCxtG589usGstDPSJBwaG6/9N+npMEO15EA2eJZLYBGbtohPfkr0uu2u44Elerdl4ZYv7e3RP2vjeybKs3tk1YNNrc+ZpIAwtVMHbdxgvTL09G935fuMBYSAAtIUgIAxFbeQLx6vvRP35Wu8yh5Ju39Z0tJevQKo6E0bUG/9J3fxbuBB4rm4FTpSaul1Yw6g5xYMiAdqTL9JwDAjCmMooSC41mt/0JLOsgysb+d0RitOT0n+oNiaA3gYtDVKn37JNctAOkNJZxqHoAbJCkBgGc2BDKKwks3SdcsDCfeciF0/n3hmPQfv5XWDbuOBKEoUgdOqSQ9YVXt34dwjudFkcodAABAqGgfwwfDKR8a7p0i7ZmcbDRqACOuXyO9+rvS41a6iyFJ30ELHQ0ALGN6SMA9kpSAnKItH67jM1xHEE97i7Qlw+nRiqa/XVofYAIYAACACfQZAn7LcqpspEO/EHzxuu3Sm2+XHrU83ffbWqQPHjQaElAoj1vpNkEJ4WCaPABAVkhSAgAAQPDoR4EpdMohFCTxAHDpgmHpk4elGT2uIwHgQpI285Vzoz8AAKC46G4DUI4kJQAAAAAACqKPXgAAhmxmNCUAAAqHlyWAbJHcAyCP6J4EAAAAACDnnrte+tKvpCPTXUcCAAAAAAAAoKhIUgIAAAAAIOcevNR1BAAAAABCx6guAGwyVcdQVwF+a3EdAACgObUaW58+kt26Qnd8husIADSL4cYBAAAAhGrRONcRAAhFXvtn4R5lCzaZKl+9DL8C5AKnMgDk1MYJriMIw0cPSdsnuY4CgEl0qgBA+KjLkQblBkCoDk+TXrRRWjPkOpJsbZ8kzeqVFo+T3v9j19EA/uBFLACo7uHLpA//RDo9x3UkAJpBkhIAIDfSPJTYTDIXAAAIEMkYAADkR6kk3X+x6yiy19kqffek1FKSWl/nOhqg2Ob0SrffKU3sdB1JOuWjq3QxhwxyhKTF0QY6pI8ddh1FfPTdANWRpAQAAJAD3LACZtB5AAAAAGSnlWQCwAu37pee9lXpUctdR5LOuA7p5l3RPX1vu+toAABAPSQpATnFw2oUEeUeAAAAAAAAAJJZME561dbGn4vb/1py8AbQxbOyXyeAeFzUCbX4FAtQVLynAAAAAADnuEh4pW8EAAAAABAHL2nCtGsXSVO7pWsWuI4EAFAUJCkBAAqNB8MAkN7Wia4jAAAAAJC1s2RJAEBuvHST9INLpaFO15EAAIqC6d4AwDMkzQAAQrFvqvTuvdLSca4jAQCAYfuBcn1lvb6Tu9zFAQAA/NdCOxoAkCGSlAAAhcMLfwBgztHpriMAAABApdYW6beXS389K3W0uo4GeUNSKAAASGLHJNcRjGBESMA9kpSAnKKvIFy0jwAAAAAAQLP62l1HAAAAiY1Akf38tPSzP0pLBlxHAsAnJCkBALhRBHKA03gEyZ4AAAAAACBU9fo16P8BEJLxndGfoqKfGqiuxXUAAAAAQLPopIMplCXAD5yLAAAAgH82TXAdAYA8M/VCPX0KgN9IUgIA5AYNT6C4eCsFIdo5Kfp5j/lu4wCAvBjH1FYAACAHfO7jPDJNessu6ZsXuY4EAGrzpa/Y5/occInp3gAAqTBFHABfUT0hFB88IP3mz9JwgYe9BgATXrJJ+v6d0gXDriMBAKT1sGXSc74uPWOt60gA1FMqSZfMch0FgLw660t2EQCrSFICAkJSCGBG+TCCtHkBAK60tpCgBNRCGw1J3HeR6wgAAM161lrpAYukOX2uIwEAAABgE0lKAIDCWTROOj5dGuqU2pj4FAAAAAAAwKlSSZrb7zoKAAAAALaRpAQAgWOEreRKJemde11HUV1Pq+sIECpGnAAAAAAAAACA/Jjc5ToCADCP8SMAALGRBGHP+/ZJywakDxxwHQkAAAgB7TIAAAAAAPLpTTulhyyVTs12HQkAmMdISgAAeODANOmrJ1xHAQBggEIAAAAAgK8GO1xHACALl82O/qB5a4ZcRwCgEklKQE7xZjUAAEBytKEAAACA+iZ2uo4AyLdq96Wv2CK950fStYsyDwcAgvbOPa4jAFCJ6d6AgJzlqRlQ176priMAAADIBqN+AQCArN2yV9oxSXrDDteRAMVzzwXSm3dJXa2uIwGAsMzodR0BgEokKQEAYvM9Ue7imdK790rfv8R1JIA9z1sf/XzSardxAABgE0lYAAD45/B06bZD0sJxriMBAAAAECqmewNyik794jCRODQrJ5nkpZJ0dLrrKAC7HrRUOjNHmtztOhIAAAAAAAAAAMwoZfBwM8t38XlWC1RHkhIAFNh3T0p/+D9pfKfrSAAkQYISAAAAAAAAQsBDegAAUI4kJQAosLn9riMAAAAAAAAAAAAAzKiXHEniJOBei+sAAGRjdk6m8wIAoJrym8vOVmdhAAAAAAAAAAAAoAaSlIAC+Ldj0tIB11EgD6YyxRTgraK/AdLWIj15tfTI5dIsEnPRhKKfSwAAAAAAAAAA2MJ0b0BASimfmq0eNhsHimtSt/SRg1IvVw8AHnr8KtcRAAAAAAAAAAAgnXUdAOApHjMDABLZOdl1BACq4YYHAAAAAAAgfGfp5AEAADnGdG8AAAAAAAAAAAAAAAAArCJJCQAAAAAAAAAAAAAAAIBVJCkBBdHJ2Q4AAAAAAAAAAAAAABwhbQEoiOeslxb0Sy/e6DoSNHJyZrLPl0p24gAAoIi4rgIAAAAAAABoFt2MQHVtrgMAkI25/dK3TrqOAtW8YIP0wm9K79wjdbVKs/tcRwQAQPG8eqv0iC9Ib9npOhIAAAAAAAAAAPKJJCUAcOy6JdGftM6eNRcLAABFdbf50l3nMZISAAAAAMAt7ksBFBXVH1AMTPcG5NThadHPhf1u4wAAAAgFHcEAAAAAAACAG7yTDxQDIykBOTW1R/rVGamXsxwAAAAAAAAAAABAAQx11v4diVCAe6QvADk22OE6AgAAAAA2bJ0o3X6n1MIIYAAAAECunM3ZE3RuWQBkbVav9PLN0kC760gAVEOSEgAAAAAAgXnhRmn+OOnKOa4jAQAAAAAA8Mu9F7qOAEAtJCkBATk+XZrTK22c4DoSAAAAAC4NdUr/b7XrKAAAAAAAAAAgPpKUgIB0t0nfuZgpHQAAAABk48MHpT23uo4CAAAAAAAAQB60uA4AQDIkKAEAys3ti35ePMttHACAfNo12XUEAAAAAAAAAPKCkZQAAAAC9pkj0sd+Jh2f4ToSAADMKfFyBgAAAAAACBh9G0B1JCkBAAAEbEIXoygBAAAAAAAAAOCTs2ddRwD4ieneAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAHAmi9nRmIENcI8kJQAAAAAAAAAAAMADzA4EAADyjCQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAqOrtu6XOFummHa4jAQCErs11AAAAAAAAAAAAAAAAP52YKf3+CqmV4S8AAE3iUgIAAAAAAAAAAAAAqIkEJeTBWdcBACBJCQAAAAAA+KG1FP1cNeg0DAAAAACGlEquIwAAN6j/gOpIUgIAAAAAAF744jHpXgukN+9yHQkAAAAAAAAA09pcBwAAAAAAACBJK4ekG7e4jgIAAAAAAACADYykBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAD2ye4DoCAAAAe5juDQAAAAAAAAAAAHDoWxdJX/yVdMks15EAAADYQ5ISAAAAAAAAAAAA4NCCcdGfvBnX7joCAADgE5KUAAAAAAAAAAAAABhz42bpl/8rze93HQkAAPAJSUoAELizrgMAAAAAAAAAAKDMvRa6jgAAAPioxXUAAAAAAAAAAAAAAAAAeTHc6ToCwE8kKQEAAAAAAAAAAAAAADTpjTukI9OkJ692HQngJ6Z7AwAAAAAAAAAAAAAAaNKZOdEfANUxkhIABK5U9vczs6Ofh6Y5CQUAAAAAAAAAAAAAgKoYSQkAcuRpF0hXL5C2TXQdCQAAAAAAAAAAAOCP5YOuIwBAkhIA5Eh7i3SQUZQAAAAAAAAAAACAUaZ0S9+8SOonSwJwhtMPAAAAAAAAAAAAAADk3qJxriMAiq3FdQAAAAAAAAAAAAAAAAAA8o0kJQAAAAAAAAAAAAAA4EzJdQAAMkGSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAJ31nUAAAAAAAAAAAAAAAA0QJISAORIqeQ6AgAAAAAAAAAAAAAAxiJJCQAAAAAAAAAAAAAAAIBVJCkBAAAAAAAAAAAAAAAAsIokJQAAAAAAAAAAAAAAAABWkaQEAAAAAAAAAAAAAAAAwCqSlAAgR86edR0BAAAAAAAAAAAAAABjkaQEAIEruQ4AAAAAAAAAAAAASOFu86Kfj17hNg4A2WhzHQAAAAAAAAAAAAAAACieG7dID1oirRl2HQmALJCkBAAAAAAAAAAAAAAAMtfeIq0d7zoKAFlhujcAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAIHBnXQcAAAAAAAAAAAAAAEADJCkBQI6USq4jAAAAAAAAAAAAAABgLJKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAKjpiauinw9Y7DYOAAAAAAAAAGFrcx0AAAAAAADw1xNWSafnSIvHuY4EAAAAAAAAQMhIUgIAAAAAADWVStLSAddRAAAAAAAAAAgd070BAAAAAAAAAAAAAAAAsIokJQAAAAAAAAAAAAAAAABWkaQEAAAAAAAAAAAAAAAAwCqSlAAAAAAAAAAAAAAAAABYRZISAOTI2bOuIwAAAAAAAAAAAAAAYCySlAAgcCXXAQAAAAAAAAAAAAAA0ABJSgAAAAAAAAAAAAAAAACsIkkJAALHDG8AAAAAAAAAAAAAAN+RpAQAOVJi7jcAAAAAAAAAAAAAgIdIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAHLk7FnXEQAAAAAAAAAAAAAAMFab6wAAAM0Z1y7tnCT971+l6T2uowEAAAAAAAAAAAAAYKzS2bOMuwEAoTtfk5dKbuMAAAAAAAAAAAAAAKAaRlICgBwgOQkAAAAAAAAAAAAA4LMW1wEAAAAAAAAAAAAAAAAAyDeSlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAAAAAAAAAAAAAAAgFUkKQEAAAAAAAAAAAAAAACwiiQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAADAKpKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAAAAq0hSAgAAAAAAAAAAAAAAAGAVSUoAAAAAAAAAAAAAAAAArCJJCQAAAAAAAAAAAAAAAIBVJCkBAAAAAAAAAAAAAAAAsIokJQAAAAAAAAAAAAAAAABWkaQEAAAAAAAAAAAAAAAAwCqSlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAAAAAAAAAAAAAAAgFUkKQEAAAAAAAAAAAAAAACwiiQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAADAKpKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAAAAq0hSAgAAAAAAAAAAAAAAAGAVSUoAAAAAAAAAAAAAAAAArCJJCQAAAAAAAAAAAAAAAIBVJCkBAAAAAAAAAAAAAAAAsIokJQAAAAAAAAAAAAAAAABWkaQEAAAAAAAAAAAAAAAAwCqSlAAAAAAAAAAAAAAAAABYRZISAAAAAAAAAAAAAAAAAKtIUgIAAAAAAAAAAAAAAABgFUlKAAAAAAAAAAAAAAAAAKwiSQkAAAAAAAAAAAAAAACAVSQpAQAAAAAAAAAAAAAAALCKJCUAAAAAAAAAAAAAAAAAVpGkBAAAAAAAAAAAAAAAAMAqkpQAAAAAAAAAAAAAAAAAWEWSEgAAAAAAAAAAAAAAAACrSFICAAAAAAAAAAAAAAAAYBVJSgAAAAAAAAAAAAAAAACsIkkJAAAAAAAAAAAAAAAAgFUkKQEAAAAAAAAAAAAAAACwiiQlAAAAAAAAAAAAAAAAAFaRpAQAAAAAAAAAAAAAAADAKpKUAAAAAAAAAAAAAAAAAFhFkhIAAAAAAAAAAAAAAAAAq0hSAgAAAAAAAAAAAAAAAGAVSUoAAAAAAAAAAAAAAAAArCJJCQAAAAAAAAAAAAAAAIBV/x8rqous4UphWgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 3000x1800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(style='white')\n",
    "sns.set_palette(['#01a2ff'])\n",
    "plt.figure(figsize=(30,18))\n",
    "plt.plot(wav.squeeze())\n",
    "sns.despine(left=True, bottom=True)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.savefig('wave.png',transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "id": "2dc514af",
   "metadata": {},
   "outputs": [],
   "source": [
    "wav, sr = torchaudio.load('./24b82192_nohash_1.wav')\n",
    "lms = lms_ext(wav)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "e4226d7a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(style='white')\n",
    "plt.figure(figsize=(4,12))\n",
    "plt.imshow(lms.squeeze(0), cmap='viridis')\n",
    "sns.despine(left=True, bottom=True)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "# plt.gca().set_aspect(0.5)\n",
    "plt.savefig('lms.png',transparent=True)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/plot_performance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5681dfba-1bc0-45ad-8d10-b1db5d041785",
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "257612b8-6ae9-4dae-a983-d896857039ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.DataFrame([\n",
    "    {'Model':'Dasheng', 'HEAR AVG':78.90, '#Parameters': 0.1}, \n",
    "    {'Model':'Dasheng', 'HEAR AVG':80.44, '#Parameters': 0.6}, \n",
    "    {'Model':'Dasheng', 'HEAR AVG':79.10, '#Parameters': 1.2}, \n",
    "    {'Model': 'Baseline', 'HEAR AVG':70.43, '#Parameters':0.1}, # Base\n",
    "    {'Model': 'Baseline', 'HEAR AVG':71.75, '#Parameters':0.6}, # Huge\n",
    "    {'Model': 'Baseline', 'HEAR AVG':74.87, '#Parameters':1.2}, # Giant\n",
    "    {'Model': 'AudioMAE', 'HEAR AVG':58.82, '#Parameters': 0.1 }, #\n",
    "    {'Model': 'MSM-MAE', 'HEAR AVG':69.63, '#Parameters': 0.1 }, #\n",
    "    # {'Model': 'Whisper', 'HEAR AVG':47.6, '#Parameters': 25 },\n",
    "    # {'Model': 'MAViL', 'mAP':48.7, '#Parameters': 86 },\n",
    "                    ])\n",
    "\n",
    "model_names = ['Tiny','Mini','Small','Base']\n",
    "efficient_at_names = ['mn10_as','mn20_as','mn30_as','mn40_as']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "8c1f910c-c0b8-4287-9c70-3cb9a736212d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAscAAAG5CAYAAABiNpkCAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAACC3ElEQVR4nO3dd3xTVeMG8Odmd5cOWlooFAqlzDKElr1nAUGmCKgoKCjKkBfUF/GnIi8yZAkCDkBERUFoKcgSRJYiIENklw0Fupumzbi/P5KGhrSQpOl+vp9PPzT33Htycijpw8m55wiiKIogIiIiIiJISroBRERERESlBcMxEREREZEJwzERERERkQnDMRERERGRCcMxEREREZEJwzERERERkQnDMRERERGRCcMxEREREZGJrKQbUBocP34coihCLpeXdFOIiIjIRlqtFoIgoEmTJiXdFCpHOHIMQBRFOGujQFEUkZOT47T6yjv2l+3YV/Zhf9mH/WUf9pd9iqq/nPn7mygXR44B84hxw4YNC12XWq3G2bNnERYWBldX10LXV96xv2zHvrIP+8s+7C/7sL/sU1T9derUKafVRZSLI8dERERERCYMx0REREREJgzHREREREQmDMdERERERCa8IY+IiIjKPb1eD61WW9LNoBIgl8shlUptPp/hmIiIiMotURRx584dpKSklHRTqAR5e3sjMDAQgiA88VyGYyIiIiq3coNx5cqV4erqalM4ovJDFEWo1WokJiYCAKpUqfLEaxiOiajcyc4xQCJTomGjSBhE42OlgrdYEFU0er3eHIx9fX1LujlUQlxcXAAAiYmJqFy58hOnWDAcE1G5ockxQJNjwM8H7uHAmVRkZunh5iJF6/peeLq1P1QKCVQMyUQVRu4cY27UQrk/A1qtluGYiCqGbK0BP+1PxLe778KQZzfZ5Awdvt+biA37EvFs5wAMbFcZSjkDMlFFwqkUZM/PAMMxEZV5mhxjMP5m190CzzGIMJc/07YyR5CJiChf/O1ARGWeJseAb3cXHIzz+nb3XWTnGIq4RUREVFYxHBNRmZZtmmOcdyrF4xhE4OcD9xiQiYgAhIeHY/HixXZfd+PGDYSHh2Pjxo1F0KqSxXBMRGWbABw4k2rXJb/beT4RUVHbuHEjwsPDER4ejqNHj1qVi6KI9u3bIzw8HGPHji2BFlYcnHNMRGWCXi/ifpoWd5NzcCcpB3eTjV8T+ldFZpberroyNXpIpcBri8/DRSmBj7sM3u5yVPKQoZK7DJU85Aj0USCksqqIXg0RUf6USiXi4uLQvHlzi+N//PEH7ty5A4VCUUItqzgYjomoVNAbRCSlaXEnOQcyiYCI6m4AgBydAWPmn8O91BwY8pkJ8XLvILi5SJGcobP5udxUUuj0Ii7dyirwnBZ1PfH+qFDz49cWn4erUoJKHnJTgJbB212GSu5yVPFRoBqDNBE5Qfv27bF9+3a8++67kMkexrS4uDjUr1+fO/0Vg1IXjnfv3o3ly5fj4sWLcHNzQ7NmzTBlyhRUq1bN4rwNGzZg1apVuHXrFkJDQzFx4kR07NixhFpNRPYwGER8vzfRPPp7JzkH91JyoDeF3yZh7pg1uhYAQCGTICtHD4MBkEkFBFRSIKCS3PSnAlnZerSu74Xv9yba/Pxt6nsBAP73ci0kZ2iRnK5DSoYOSelapGTokJyuQ0hlpfn8rGz9Y4N0ywhPzBxpDNKiKGLCkgtwU0nzBGjjaLS3uwxVfBSo6s8gTUT56927N3bu3IkDBw6gffv2AICcnBz88ssvePXVV7F27VqL89VqNRYtWoRt27bhwYMHCA4OxuDBg/Hiiy9aLF+Wk5ODuXPnYsuWLcjOzkbLli0xc+bMfNtw9+5dfPrpp9i3bx/S0tJQvXp1vPDCCxg4cGCRve7SpFSF4yNHjuC1117D008/jYkTJyIlJQULFy7Eiy++iNjYWKhUxl8oW7duxX//+1+88soriIqKQnx8PF577TWsW7cOkZGRJfsiiCqw3JHfu/l8VfVXmUdiJRIBPx+8h7RMy+kQMqkAfy85/LzkFsc/Hl0LXm7GkCmRWK9V+XRrf2zYl2jTTXkSAaYNQaRoVNPdptclkwr4+KWaSEnXITlDh+SMhyE6OUOHav55gnSOARcfE6SjIjzxXp4g/cZSY5D2dpfBxxSgjd/LEFBJiap56iai8i84OBiRkZHYunWrORz/9ttvSE9PR69evSzCsSiKePXVV3HkyBEMHDgQERER2L9/P+bMmYO7d+/i7bffNp/7zjvvYMuWLYiJiUHTpk1x+PBhjBkzxur579+/j8GDB0MQBAwfPhw+Pj747bff8M477yAjIwPPP/98kfdBSStV4Xjr1q0ICgrCrFmzzP/b8fHxwahRo3D69Gnz/JtFixahd+/eePPNNwEAUVFROH/+PJYuXYqVK1eWVPOJyjVRFJGSoTOP9CYm50Apl6Bfa3/zOa8uPIc0df7zfx9dgL1vlB8gAIGmEeCASgr4eMohzSf81qzi8ti2qRQSPNs54LHrHOd6tnMAlAr7NgSQyySIrOVh27lSAbNG18wTnrUW3+cNu+psAy7ctC9Iu7sYg7R5eodpvnSgjwLBfgzSROVBnz59MG/ePGg0GqhUKsTGxuKpp55CQECAxXm7d+/G4cOH8eabb+LVV18FAAwfPhwTJkzAmjVr8NxzzyEkJAT//vsvtmzZgmeffRbvvfee+bzJkyfj3LlzFnUuWLAAer0esbGxqFSpEgBg2LBhmDRpEpYsWYKhQ4eaByvLq1IVjnU6Hdzc3Cx+iXp4GH8hiaJxSOj69etISEjAW2+9ZXFtr169MGfOHOTk5HCyOpEDRFFEaqYeGVl6iwA3e/1VXL6dhbvJOcjRWQ7NVvVXWoTjKj5KqBRaBFRSINBHgQBvBSqbgm8VH8t/l8O7BDqt7SqFBAPbVQYAqx3yckkEFMsOeXKZBE3CbAzSMmOQzg3OudM7cr+3J0hH1/PEjBHWQbqS6UbDvCPTgZUUCGKQJiq1evbsiVmzZuHXX39F27ZtsXfvXrz77rtW5/3222+QSqUYMWKExfEXX3wRv/zyC3777Tc899xz2LdvHwBYnTdq1CjExcWZH4uiiB07dqBnz54QRRFJSUnmsjZt2mDr1q04c+YMmjVr5syXW+qUqnA8YMAAbN68GevWrUPfvn2RkpKC+fPno169emjatCkA4PLlywCA0NBQi2tr1aoFrVaL69evo1atWnY/tyiKUKvVhX4NWVlZFn/S47G/bOfMvjp6PgM3H2iRmKLFvVQt7ibrcC9Vi2ytiCBfORaPq2E+93piFq7fywYACAB8PGWo7C1DZS85gnwVFv9uPnw+CJICt+jUQa22/aY5ewmCgP6t/dC7pS82H7iP38+kIlOjh5tKijb1vdCvtR8UMgEGXTbUWhsXRS4G4UFSAFIA+YfV3P7V6QyYMTwIyRl6pGbqkZKhQ0qePwO8pOZzMzX6xwbpluFumDo4CIDxvW/al9fhogCkogTBV2/Dz1sFbzcpvNxkCPCWIdCHAw6P4nuXfYqqv0RRLJdbQ/v4+CA6OhpxcXHQaDTQ6/Xo3r271Xk3b95E5cqV4e5uOUUsNwfdvHnT/KdEIkFISIjFeTVr1rR4nJSUhLS0NHz//ff4/vvv821b3sBcXpWqcNy8eXMsWbIEkydPxv/93/8BACIiIrBq1SpIpVIAQGqqcX1ST09Pi2tzH+eW20ur1eLs2bOONt1KQkKC0+qqCNhftiuor0QR0GiB5EwgRS0gORNIVgtIyTSWP9f64VIPX++S4naK9S8UASI0mhz8889Z5P6+aVdbQPvagLebCC9XQCaxDLhnz9q2M11xcXd3R4+m/hjYribkMim0Oj0yMjJw9+ZlZGRklHTzCkUBIEAOBHgD8H60VI2zZ+8BAHR6YFQbAekaIDMbyNAYv8/IBjI1AhRiuvn9LisHuHgr91eBBCeuZgB42E/1gg14Ntr4syOKwOd7pHBRiHBXwfilfPh9JTcRPm5F9/pLI7532aco+qu8flocExOD//73v7h//z7atWtnlXuKgsG0JFDfvn3Rv3//fM8JDw8v8naUtFIVjo8dO4apU6di8ODB6NChA1JSUvDZZ59hzJgx+Pbbb4t0jotcLkdYWFih68nKykJCQgJq1KgBF5fHz5Mk9pc9srKy8O+FBLh4BSFNI0WmxoCOjR++Wb779XWcva7J91qFTEDdunXMIyzRt+8jMUWLyt5y05cM/l5y+HvJIJdZTjmIiCi611SUstTp+Nf0s+Xh5gIPt2pPvqgcaWjjeTk6A95xy8K95Cwk3LgPidILGRoYR6cz9ahT3Q0REX4AgIwsPW4kX4bxMwRrLeu6YeqghyPS07+8DndXKSq5yeDlJoW3uxTebjJ4uUsRYPrZK6v43mWfouqvixcvOq2u0qZr16547733cOLECSxYsCDfc4KDg3Ho0CFkZGRYjB7nfsoeHBxs/tNgMODatWsWo8W55+Xy8fGBm5sbDAYDWrVq5eyXVGaUqnD84YcfIioqCtOmTTMfi4yMRIcOHbB582YMGTIEXl7GJZjS09Ph7/9wrmNaWhoAmMvtJQgCXF1dC9F6Sy4uLk6tr7xjfxlpcgxQKR6G002/38PphEzTxhfZyNTIABiXLFPKBfSKCjAH3kqeSgAaeLvLEOCtQIBPniXPvBVQubiab3Z7OSbk0acut/iz9XiuANo0codarcZZ93uIiKhSYH/J5Aa8PyrUYl60+fsMHapVdjVfm67W4cKt7AKft3UDL7w7vAYA49J+k5ZdhKeb1PJGQw/jOtK5N2yWRvz5so+z+6s8TqnI5ebmhpkzZ+LmzZvo1KlTvue0a9cO33//PdatW2exa97XX38NQRDQrl0783nz58/H2rVrzTfkAcDq1ast6pNKpejevTtiY2MxduxY1KlTx6I8KSkJPj4+znqJpVapCseXLl1C586dLY4FBgaiUqVKuHbtGoCH82MuX75s9b8fuVxutR4yUWlz6342btzPNq/6cNe08sPd5Bxka0Vser+B+Q3/1JUMHPonzeJ6T1ep8Wa3Sgpka0WoTCsvvP50MN4aHGIRromcSSGXoEVd2z7aVcoleH9UqGWITjeG6JQMncUNmhlZepy7UfA9H20aeOGdPEF68vKL8HSTWW3GUslDhoBKClT2Lp1BmsheBU1tyNWpUye0bNkSCxYswM2bNxEeHo4DBw5g9+7dGDVqlHmOcUREBGJiYvDtt98iPT0dTZo0weHDh3H16lWrOidPnowjR45g8ODBGDRoEMLCwpCamoozZ87g0KFD+OOPP4rktZYmpSocBwUF4Z9//rE4dvPmTSQnJ5s/GqhWrRpq1KiB7du3o0uXLubz4uPjER0dXW7nHlHZkK01WK3vez9Vi6lDQsyBd9W2W1aBN6/UTD283Y3/NLs180FkLQ8EVFLAy0WPpLuXEdmwdr4jL97uZfcjaip/7ArSCgneG1nDNAptDNEPv9ehiu/D9/U0tR7/Xi84SLdt6IW3n60BwLjr4pTlF+GVuxFLns1YKnkYP2HxZ5CmMkwikWDZsmVYtGgR4uPjsXHjRgQHB2Pq1Kl48cUXLc6dNWsWKlWqhNjYWOzevRstW7bEihUrzGsp5/Lz88OGDRuwdOlS7Ny5E+vXr4e3tzfCwsIwZcqU4nx5JaZUheOhQ4di1qxZ+PDDD9GpUyekpKRg2bJl8PX1Rc+ePc3nvf7665gyZQpCQkLQsmVLxMfH4+TJk/jmm29KsPVUEeRoDUhMMYbeprU9zIH3i223sPtYcoFbGI+NCTYH3hqBLkhM0ZqmOzz8yDjAxzji5aaSmq+LqvdwmpBarUbmgyJ8cUQlRCmXICrCtilxLkoJ3htRwxycUzIejkYnp2stVtZIV+seG6TbNfTC9DxB+q3PL5o3YfF2l8Mnz9SOypXk8PdikKaiM2DAAAwYMOCJ5+3Zs8fisZubG6ZPn47p06c/9jqlUol3333Xakm4R9c5BgBfX1/MmDEDM2bMKLC+qlWr5ntteVCqwvHIkSOhUCiwfv16/PTTT3Bzc0NkZCQ+/fRT80LUgPEOzqysLKxcuRIrVqxAaGgolixZgiZNmpRg66m8OXYhHScvZ1iMAielPwy/371bH15uxn9CWp1oDsYuSonFxhYBlRSQSR/OixvZNRAjuzpvjV+iikQpl1j8p/FxVAopZpiDtOVmLMnpOgQ8EqTPXntMkG7kjenDqgMwBul3vr4OQS9BtSuJ8PdWWWzMUtlbYbXLIxGVHaUqHAuCgGHDhmHYsGFPPHfQoEEYNGhQMbSKyhOdXsS9VFPYTcoNvVrcSc7G3WQtlk6oYw68f/ybhs0H71vVoVIYw29Glt58bt9oP3RpWgkBPgq4q6Tl+iYRorJCpZAg2o4g/d/nahh3NDRvE24cmU5K1yGg0sOwm5apw7/XNQAkOHsrFYDlEqLtG3ljWm6Q1ouYuvIiKrmbpnPkGY2u5C5D5UoK+HqW7yCdnWOARKZEw0aRMIjGx0reG0GlWKkKx0SFpTeHX615tHdAW3/zVIWVW29hyyHrwJvrbnKOOfA2ruUOg0E07/CW++Xpah1+udsYUdmmUkjQqr6tUzukeGtgFfx76QZU7v7IzBYsbjzMu7JGqlqHf64WPCLdobE3/jP0YZD+z6pL5hBdyV0Obw+ZcXqHKUj7eJSdIK3JMUCTY8DPB+7hwJlUZGbp4eYiRev6Xni6tT9UCglvIKZSieGYyhS9QcSDNC0quT9cj3fP8WRs//OB8ea3NC0MBstroup5onaw8Qa2QB8FFDLBHHQrV1JYTIEIqfxwLe3oel42jzoRUcWhUkgQFeEOL4iIiPB97NJkrkoJ3hle3TSdwzRH2vy9zmJljdRMHc4kZBZYV94grdOLmJ43SOe50bCSuxz+3vISDdLZWgN+2p9otZ17coYO3+9NxIZ9icWynTuRIxiOK4DsHAMgAFKJAL1BBESU+o+0bt3Pxr/X1biTlIO7KQ/n/N5LyYHeACx+rTbCTIE3JUOHU1ce/kKRSXPDr/FmN5c8rzUmyhdPt/bjtAciKhYqhRRtGnjbdK6rSoK3n61ucaNh3vnS/nk2TUnN1OH0Y4J0x0hvTB3yMEi//cUl45QOi9FoY6Cu7C1HJScGaU2OMRh/s6vg3TMNIszlz7StzBFkKlUYjsux0viRlsFgvHHNuKlFDm4kZuL8VQl++OsGxvULQfUA48jtobOpWBV/O986ZFLBYlWIp8I9UMkjxDz6W8ldBokk//D76O5vRESlhUohRduG3jad66o0BukkixsN8wTpPCtrPDqA8KhOkZXw1hDjerhanQHvfnUZ3qY50XnXkc4N0k9aNlKTY8C3u23bVv7b3XcR09KP4ZhKFYbjcqqkPtISRREpGTrz5haNQt3hY7rZZPufD/DZlpvQ6sRHrpIAyMKN+9nmcFwjQIXGNd2Nu7x5m0aBTRtf+HjIzTu9AUC1yipUq1x0W4sTEZU2Lkrbg7SbSoL/DA1BSu6Sd4+sJZ13ZY2UTB1OXi44SHduUglTBj8M0v/96kqe6RwytKrvhV1/JVv83nkcgwj8fOAehnYMKPWfaFLFwXBcDhXlR1qiKMIgwhxOz11XY+dfSRbLneXkCb/vPlcDrU03ubi7SKHViZBIAH8vY+D19ZBA0KagflgQ6gS7mK9rVscTzerYtoEAEREVzEUpRYfGlZ58IgA3lRT/GRLycO3oR7YJtwjSGTr8fTnD4vouTX1w4J/UR6t9rN/PpGJoxwC7riEqSgzH5VBhP9LKytbj+r1sq53ecpc9e2tIiDnwJqbkYOsRy50pBAHw8zTO91XKHo7wNq3tga+nRsDPUw6pad1ftVqNs2eTERHhCVdXLrBPRFSSXJVSdIi0LUi7qqSYOsQ4Ip07vcNVJUVmlt6u58zU6CGVPvk8ouLCcFzOZJvmGNvzkdamA/cQE+ULP9MctaPn0zHrW+v91nMlJueYv68V5IJhHSs/XPnBRwE/T3m+c3tdlVK4KvkOSERUHrippOj4SJDO1hrg5iItcLfQgurR6wEZfz1QKcFwXN4IwIEz9n2kdeBMKp5p529+HOijgI+HzGJt3wBT8A3wVsAvzx3TQb5KjOxWxWnNJyKiMkwEWtf3wvd7E22+pI2N60tXdIsXL8aSJUsAGDdNc3NzQ1BQEJ566ikMHz4ctWrVcvrzffnllzh+/LhT6y0LGI7LGalEcOgjrbw35dUOdsW6t+s7u2lERFTOKRUSPN3aHxv2Jdr0CaZEAJ5u7c+b8WykUqmwevVqAEBmZibOnz+P77//Hj/88AM++ugj9OvXr4RbWD7wp7Gc0RtEuLnY99mUm0oK0fDk84iIiJ5EpZDg2c623WD3bOcAKBVcd95WEokEkZGRiIyMROvWrfHCCy9g8+bNaNasGd555x1cv369pJtYLjAclzemj7TswY+0iIjIWVQKCQa2q4znugSggCXnIRGA57oYlxNVKTjZuDCUSiX++9//QqvVYsOGDQCAn3/+GcOGDUOLFi3w1FNPYcSIETh58qTFdXfu3MEbb7yBVq1aoWHDhujUqRNmzZplVf+5c+cwbNgwNG7cGDExMdi/f7/VORs3bkSfPn3QsGFDtG3bFgsWLIBer7coDw8Pxz///IOXXnoJkZGR6NatG37++WeLekRRxJIlS9C6dWs0adIEEyZMwMGDBxEeHo4jR444obdsw2kV5Qw/0iIiopKmlEvwTNvKiGnph58P3MPvZ1KRqdHDTSVFG9NGVEqFwK2jnSQsLAwBAQHm+cE3btzA008/jZCQEOTk5GDr1q0YPnw4tmzZgtDQUADA1KlTkZiYiHfffRe+vr64ffs2Tp8+bVGvVqvFlClTMHLkSIwbNw4rV67EhAkTsGfPHlSqZLwZ86uvvsInn3yCUaNGYdq0abh06ZI5HE+ZMsWivilTpmDw4MF44YUX8MMPP2DatGlo2LCheb702rVrsWTJErz00kuIiorC4cOH8e677xZ191lhOC6Hcj/Setw6x7n4kRYRERWF3F1Yh3YMwJCOlSERjCskCRBKfEBGFEVka0tmPqFSLoEgOP/3bpUqVXD//n0AwGuvvWY+bjAY0Lp1a5w8eRKbNm3CpEmTAACnTp3CpEmT0KtXL/O5Tz/9tEWdueG4ffv2AIDQ0FB07twZv/32G/r164eMjAwsWrQIL730krne1q1bQy6XY/bs2Rg9erQ5RAPA8OHDMXz4cABAkyZNsG/fPvzyyy8YN24c9Ho9VqxYgQEDBphDdZs2bZCcnIwff/zRyb31eAzH5VDuR1oArHbIyyURUCQ75BEREeWlVEigVqtx5uxZREREwNXVtUTbI4oipnx+Ef9cVZfI89er7oq5Y8OcHpBFUTTXeenSJcyfPx/Hjx/HgwcP9yJISEh42I569fDll19CKpWidevWqF69ulWdEokE0dHR5sdVq1aFSqXC3bvGwbfjx49DrVajR48e0OkeLt/XqlUraDQaXLhwAS1atDAfb9Omjfl7V1dXBAUF4c6dOwCM0zzu3buHTp06WbShc+fODMfkHPxIi4iIqOK4c+cOatSogYyMDLz44ovw8fHBtGnTEBQUBKVSiXfffRfZ2dnm8xcsWIAFCxbg008/xfvvv4/Q0FBMmjQJ3bp1M5+jUqmgUFhu0CWXy831JCcnAwD69++fb5tu375t8djDw8Oqrpwc494J9+7dAwD4+PhYnOPr62tzHzgLw3E5lvcjraEdAyCVArnz40v6Iy0iIqKSIAgC5o4NK1fTKi5cuIC7d++if//+OHHiBO7cuYPPP/8cdevWNZ+Tnp6OwMBA8+PKlSvj448/hsFgwOnTp7Fs2TJMnDgR27dvR7Vq1Wx6Xi8v4w39S5Yssag7V9WqVW1+Df7+xv0WkpKSLI7nHfkuLgzHFUDeIMwdiIiIqKITBKHcrJKRnZ2NDz74AAqFAoMGDcK///4LwDgqm+vYsWO4efMmateubXW9RCJBo0aN8Oabb2LPnj24evWqzeG4SZMmcHFxwZ07d9C1a9dCvY7AwED4+/tj9+7d6NKli/n4rl27ClWvIxiOiYiIiMoAg8GAEydOAADUarV5E5Dr169j9uzZ5jnBrq6ueP/99zFmzBjcvXsXixcvRkDAw7Wn09PTMXr0aPTr1w+hoaHQarVYu3YtPD09Ua9ePZvb4+npiQkTJuCTTz7BnTt30KJFC0ilUly/fh27d+/G4sWL4eLiYlNdUqkUY8aMwaxZs+Dn54eWLVviyJEjOHToEABjiC8uDMdEREREZYBGo8GQIUMAGG9oq1q1KqKjo7FkyRLzcmh+fn5YuHAh5syZg3HjxqFGjRp4//33sWrVKnM9SqUSderUwdq1a3H79m2oVCo0aNAAX3zxhdWc3yd58cUXERAQgK+++grffPMNZDIZQkJC0KFDB4vRa1uMGDECaWlp+Pbbb7F27VpER0fjrbfewsSJE63mKxclQRRFG1bDLd9OnToFAGjYsGGh61Kr1ThbSu7ILQvYX7ZjX9mH/WUf9pd92F/2Kar+etLvb41GgytXriA0NBQqlcppz0vF59NPP8VXX32FI0eOFOrv0J6fBY4cExEREVGJu3TpErZs2YImTZpALpfjjz/+wBdffIFhw4YV639uGI6JiIiIqMSpVCocP34c69evR2ZmJgICAjB69Gi8/vrrxdoOhmMiIiIiKnHBwcFYs2ZNSTcDXOyWiIiIiMiE4ZiIiIiIyIThmIiIiIjIhOGYiIiIiMiE4ZiIiIiIyIThmIiIiIjIhOGYiIiIiMiE4ZiIiIiolFu8eDHCw8PNXw0bNkTPnj2xcuVKGAyGYm/PkSNHEB4ebt7CGwDCw8PxxRdfFHtbnI2bgBARERGVASqVCqtXrwYAaDQaHDlyBPPmzYMoihgzZkwJtw74/vvvERQUVNLNKDSGYyIiIqIyQCKRIDIy0vw4KioK58+fx44dO0pFOM7btrKM0yqIiIiIyig3NzfodDrz47lz56JPnz5o0qQJ2rZti0mTJiExMdHimr/++gvDhw9Hs2bN0KRJE/Tp0webNm2yOGfv3r0YNGgQGjVqhKioKLz33ntQq9WPbcuj0ypGjBiBsWPHYvv27ejevTuaNGmCkSNH4tq1axbX5eTkYP78+ejYsSMaNGiAnj17IjY21tEuKTSOHBMREVGFIooioM0umSeXKyEIgsOX5wbh3GkVO3bswNixY83lDx48wNixY1G5cmUkJSXhq6++wogRI7B161bIZDJkZGRg7NixaNasGebPnw+FQoGLFy8iLS3NXMf27dsxceJEDBgwAK+//jru3buHefPmIS0tDQsWLLCrvWfPnkVSUhKmTJkCvV6P2bNn46233sL3339vPueNN97AsWPHMH78eNSqVQv79u3DW2+9BU9PT7Rv397hvnIUwzERERFVGKIoIn3tW9DfOFsizy+tWg8eI+Y4FJDVajXq169vcaxXr14WUyo+/vhj8/d6vR5NmjRBu3btcPjwYbRp0wZXrlxBeno6Jk2ahPDwcABAdHS0+RpRFDFnzhz06tULH330kfm4v78/xowZg3HjxqF27do2tzk9PR0///wzfHx8zK9h+vTpuHPnDgIDA3H48GHs2bMHX3zxBdq0aQMAaN26Ne7du4fFixeXSDjmtAoiIiKqYBwfuS1JKpUKP/74I3788Ud8++23eOedd7B//368++675nP27duHoUOHolmzZqhXrx7atWsHAEhISAAAhISEwN3dHTNnzkR8fDySkpIsnuPKlSu4efMmevbsCZ1OZ/5q0aIFJBIJTp8+bVeb69ataw7GABAWFgYAuHPnDgDgwIED8Pb2RlRUlMXztWrVCmfPnoVer7e7nwqLI8dERERUYQiCAI8Rc8rktAqJRIKGDRuaHzdr1sw8VeGFF16ARqPBuHHj0LlzZ7z88svw9fWFIAgYPHgwsrONr9fLywtfffUVFi1ahKlTp0Kv16N58+Z49913ER4ejuTkZADA+PHj823D7du37Wqzp6enxWO5XA4A5vYkJycjJSXFakQ817179xAYGGjXcxYWwzERERFVKIIgAApVSTfDKWrWrAkAuHjxIv7991+4u7vj008/hURinBxw8+ZNq2saNWqEVatWmect/+9//8P48eOxa9cueHt7AwBmzJiBRo0aWV1buXJlp7bfy8sLPj4+WLFiRb7leUediwvDMREREVEZdeHCBQBApUqVoNFoIJfLLUamH7fqg0qlQvv27XHt2jV89NFHyM7ORs2aNREYGIjr169j+PDhRd7+Vq1aYdWqVZDL5ahbt26RP58tGI6JiIiIygCDwYATJ04AALRaLc6cOYNly5YhLCwMzZs3R05ODlavXo0PPvgAXbt2xfHjx7F582aLOvbu3Ysff/wRXbp0QVBQEO7fv49vvvkGTZs2hVKpBABMmzYNU6ZMgVqtRocOHeDi4oJbt25h3759mDhxIkJDQ532mlq3bo2OHTvipZdewksvvYTw8HBkZWXh4sWLuHr1qsVNgcWF4ZiIiIioDNBoNBgyZAgAQCaTITAwEH379sVrr70GuVyO9u3bY8qUKfjmm2+wceNGNG3aFJ9//jm6d+9uriMkJAQSiQSffvopHjx4AG9vb7Rp0waTJk0yn9OzZ094enpi+fLl5pHn4OBgtG3bFn5+fk5/XYsWLcKKFSuwfv163Lx5Ex4eHqhduzYGDBjg9OeyhSCKolgiz1yK5O4LnneSu6PUajXOnj2LiIgIuLq6Frq+8o79ZTv2lX3YX/Zhf9mH/WWfouqvJ/3+1mg0uHLlCkJDQ6FSlY85xuQYe34WuJQbEREREZEJwzERERERkQnDMRERERGRCcMxEREREZEJwzERERERkQnDMRERERGRCcMxEREREZEJwzERERERkQnDMRERERGRCcMxEREREZEJwzERERFRGdK3b1+Eh4fj6NGjTqszLS0N4eHh2Lhxo/lYp06d8H//93921XPjxg2Eh4cjPDwcv/32m1X5Dz/8YC7Pz86dOxEeHo5Ro0blWz5t2jTz9Y9+bd261a62FkTmlFqIiIiIqMhduHAB586dAwDExsaiefPmRfZcS5Ysgaenp0PXurq6Ij4+Hu3atbM4HhcXB1dXV6jV6nyvi42NBQD88ccfuHv3LgICAqzOqVatGubOnWt1vHr16g619VEcOSYiIiIqI2JjYyGRSNCyZUts374dWq22yJ6rXr16qFq1qkPXdu7cGTt37kR2drb5WGJiIv7880906dIl32syMjKwd+9etGrVCgaDAfHx8fmep1KpEBkZafVVqVIlh9r6KIfDsV6vx9atWzFjxgyMHz/e/L+Y9PR07NixA/fv33dKA4mIiIgIEEURcXFxiIqKwgsvvICUlBTs37/fXL5x40aEh4cjKSnJ4rp+/fph2rRpFsd++OEHdOrUCY0bN8aoUaNw9epVq+fLb1rFjh070K9fPzRs2BBt2rTBxx9/bBGAc7Vr1w6CIGDfvn3mY/Hx8QgJCUH9+vXzfX07duxAdnY2XnvtNdSvX988ilzcHArHaWlpGDZsGCZPnoy4uDjs2bPH/Bfh6uqKDz/8EGvWrHFqQ4mIiIicQRRFZOuzS+RLFEWH233s2DHcvHkTMTExaNOmDby9vREXF2d3Pb/++iv++9//omXLlliyZAmio6PxxhtvPPG63bt3Y8KECQgLC8PSpUvx0ksv4bvvvsNbb71lda5CoUDXrl0t2hcXF4eYmJgC64+NjUVwcDCaNm2KPn364MyZM7h8+XK+5+p0OqsvZ3FozvHcuXNx4cIFfPHFF4iIiECrVq3MZVKpFN27d8e+ffswadIkpzWUiIiIqLBEUcT8c//D5cxLJfL8Nd3CMCl8KgRBsPvauLg4KJVKdOvWDXK5HN27d8eWLVuQmZkJNzc3m+tZtmwZmjdvjo8//hgA0LZtW2RnZ+Ozzz577HVLlixBZGQk5s2bB8A4Ouzi4oIZM2bg3LlzVjfZxcTEYNy4ccjMzMSDBw9w6tQpfPLJJxajybnu3buHI0eOYPTo0RAEAb169cKcOXMQGxtrFdwvXLiQ7+jzvn37EBgYaHM/FMShkePdu3djxIgRaN26db5/uTVq1MDNmzcL3TgiIiIi57M/mJY0nU6H7du3o3379vDw8AAA9OnTB1lZWdi5c6fN9ej1epw5cwZdu3a1ON69e/fHXpeZmYmzZ89anderVy8AwF9//WV1TVRUFNzc3LBr1y7ExcWhfv36CA0Nzbf++Ph46PV688hyQEAAnnrqqXxHxkNCQvDjjz9affn6+j72NdjKoZHj9PT0x07Q1ul00Ov1DjeKiIiIqCgIgoBJ4VORY8gpkedXSBQOjRofOHAASUlJ6NixI9LS0gAAderUgb+/P+Li4vD000/bVE9SUhJ0Oh18fHwsjvv5+T32uvT0dIiiaBVAPTw8oFAokJqaanWNVCpFz549sXXrVty8eRPPPPNMgfXHxsYiNDQUVapUMb++Tp064eOPP8bff/+Nxo0bm89VKpVo2LDhE1+roxwKxyEhIThz5kyB5QcOHECtWrUcbhQRERFRUREEAUqpsqSbYZfcm9OmT5+O6dOnW5QlJyfjwYMHUCqNr+nRFSxywyYA+Pj4QCaTWd2096SFFDw8PCAIgtV16enpyMnJgZeXV77X9e7dG8OHDwfwcJT5UVevXsWpU6cAAE899ZRVeWxsrEU4LmoOheOBAwdi7ty5aNmyJaKiogAYf9BycnKwdOlS7N+/3+5Fo4mIiIjIWlZWFnbv3o0uXbpg5MiRFmX379/HpEmTEB8fj4iICADA5cuXzesDX7p0Cbdv3zafL5VKUa9ePezcuRPPP/+8+fgvv/zy2Da4ubkhIiIC27dvt7hu27ZtAIBmzZrle12TJk0QExMDX1/fAucDx8bGQhAELFmyxDxlJNeKFSsQHx+P6dOnQyqVPraNzuJQOB41ahQuXryISZMmmReHnjJlClJSUqDT6TBkyBAMGjTI7npHjBiBP/74I9+y+fPno3fv3gWeEx8fz9FqIiIiKnd2794NtVqNESNGoGXLllblq1atQlxcHIYOHYoqVapg1qxZmDx5MjIyMrBixQp4e3tbnP/KK69g3LhxmD59Onr16oUzZ85g8+bNT2zHa6+9hvHjx2PKlCno27cvrly5ggULFqB79+4F7ngnCAI++eSTx9YbFxeH5s2b57v+cUZGBsaNG4eDBw+ibdu2AACNRoMTJ05YnVulSpV8Nw2xl0PhWBAEfPjhh3j66afxyy+/4OrVqzAYDAgJCUHPnj3zHRK3xXvvvYeMjAyLY6tXr8aOHTsQHR1tPta0aVP85z//sTjP0UWqiYiIqOiI2myoZBI0adwIMOgharMhyMvWlIaSFhcXh6CgoHyDMQA8/fTTmDVrFm7fvo0lS5Zg5syZeOONNxASEoK3334bs2fPtji/c+fOeP/997F8+XJs3boVjRs3xqeffvrEgc3OnTtj4cKFWLp0KcaNGwdvb28MHjwYkydPdvi1nT59GleuXMHo0aPzLW/Xrh18fHwQGxtrDsfXr1/HkCFDrM594403MG7cOIfbkksQ7VxwLysrC2+99Ra6deuGvn37FroBT9K5c2fUqlULK1asAGAcXXZ1dcXnn3/utOfInefijMndarUaZ8+eRUREBFxdXQtdX3nH/rId+8o+7C/7sL/sw/56MlGrgZijgebPzdCeOwhRkwlB5QZ5eCuonuoHQaGCIFcV6jme9Ptbo9HgypUrCA0NhUpVuOeiss2enwW7l3JzcXHBwYMHodFoHG6grY4dO4YbN26gT58+Rf5cRERE5ByiNhuawxuRumgEsg/+AMODGxAzk2F4cAPZB39A6qIR0BzeCFFbMitGED2OQ+scN2vWDMePH3d2W6zExcXB1dUVnTt3tjj+xx9/IDIyEg0bNsRzzz2HP//8s8jbQkRERE8majXQHP4Jmv3rANFQwEkGaPavg+bwjxC1RT/YRmQPh+Ycz5gxA6NHj8aCBQswbNgwp+xG8iidTodt27ahU6dOFh9ZPfXUU+jXrx9q1KiBxMREfPHFF3jhhRewdu1aNGnSxOHnE0URarW60O3Oysqy+JMej/1lO/aVfdhf9mF/2Yf9lT+JRAKFXgPN7+ttOl/z+3oom/ZCth4wGAoI0o8hiqJDawYTPY7dc44B47Icer3evI6eVCqFQqGwrFgQ8t0txVb79u3DmDFjsHz5cnTs2LHA89RqNWJiYlCrVi2sXLnSoec6deoUcnL40Q4REVFh1KxeFcpT25F96Aebr1G2GozsBj1w+eoNh55ToVBwzjE9kT0/Cw6NHHfv3r3I/6cWFxcHb29vtGnT5rHnubq6on379k9cn+9J5HI5wsLCClUHYBxFSEhIQI0aNeDi4lLo+so79pft2Ff2YX/Zh/1lH/ZX/lQyCdLPH7TrGu25g/BqNQQRER5PPvkRFy9etPsaoidxKBw/uiSIs2k0GuzatQt9+/aFXC4v0ufKJQiCU+84dnFx4R3MdmB/2Y59ZR/2l33YX/ap6P1lSLsP3a1z0N06B1GdBqHnaxA1mXbVIWoyIUhlcFXYH0k4pYKKgkPhuKjt2bMHarXaplUq1Go19u7dW6R7bBMRERGgu/kvdFdPQnfrPHS3zkPMeJCnVIBr91cgqNwgZibbXKegcgMMekBaKiMJVUAO/yRmZGTg66+/xt69e3Hr1i0AQFBQEDp06IDnn38e7u7uDjcqNjYWQUFBVlsRHj16FKtWrULXrl0RHByMxMREfPXVV7h37x4WLlzo8PMRERHRQ6JeB/29q9DfOg9FZDcIEuO2vdl/bUXO6T0PTxQkkPpXhzQoHLKgOhANBsjDWyH7oO1zjhXhrZ3dfKJCcSgc3717F8OHD8eNGzdQs2ZNNG3aFABw5coVLFmyBJs3b8a6detQuXJlu+tOTU3F/v37MWrUKKuPS/z9/aHVarFgwQKkpKTAxcUFTZo0wfvvv49GjRo58lKIiIgqNFEUYUi9C/3Nc9DdPg/drXPQ37kE6Iw3qsuqRkBauYbx+5pNIepyIAsOh7RKHcgCwyAoLG9uUj3VD9mHfix4Gbe8BAmUT/XjjnlUqjgUjufOnYv79+/j888/R/v27S3K9u3bhzfffBPz5s3D//73P7vr9vLywunTp/Mtq169Or744gtHmkxEREQADFnpEGQKcyDVHNoAzd7VVucJKjdIq4RD1GvNx5QNOkLZoOAVpABAUKigajPMuM7xE6jaDGMwttHixYuxZMkSVK5cGfv27YNEYrlVxdChQ3H8+HH079/ffG/Yvn37sHLlSly4cAHZ2dnw9/dH48aNMX78eISGhgIApk2bhk2bNqFx48b44QfLEX9RFNGhQwfcuXMHr732Gl5//fXHtjE8PBwAMHPmTAwbNsyi7MCBA3jxxRcBALt370bVqlUtyv/55x/0798fISEh2LlzZ4GvPz+TJ0/GmDFjHts2ezgUjnNHdh8NxgDQvn17jBgxwqqDiYiIqHiJOi30dy9Bd+s89LeMI8OGpFtwG/guFHWiAQCygJqARAZpQE3IguqYp0hIfIIgCPbvFSbIVVBFDQRgXMc43xFkQQJVm2FQRQ2EIFdYl1O+5HI5kpOT8eeff6Jly5bm4zdv3sSJEycsbg6Nj4/HxIkT0b9/f7z00kuQy+W4dOkStm3bhkuXLpnDMWBc+evvv//G9evXUa1aNfPxo0eP4sGDB1bL9T6Oq6sr4uPjrcJx7sZuBe0pERsbCwC4du0a/v77bzRu3NjqHJVKhdWrrf8jV6VKFZvbZwuHwnFWVhZ8fX0LLPfz8+PC6ERERCVEd+s81L8sg/7uZcCgsyo3PLhp/l5WozG8p2yAIHNeSBXkCqiiBkDZtDey/9yMnHMHjKtSqNygCG9tnkrBYGwfuVyO6OhobN261SIcb926FbVr17YYTV67di1atmxpscJY69atMXLkSKsNV4KDgyGVShEfH4+xY8eaj8fFxaFNmzY4evSozW3s3Lkztm7dirt37yIgIAAAkJOTg507d6JLly7YsmWL1TUGgwHx8fFo1qwZTp8+jdjY2HzDsUQiQWRkpM1tcZRD20fXqlULW7duzXfjDK1Wi61bt6JWrVqFbhwRERHlz5CZgpwLR5C1by3S17+L7GPx5jJB6Qb97fOAQQfBxRPysKegajsc7kPeh9eb66GKHvjwXKncqcHYXK9cBYmbF1Sth8DjhYXwHPclPF5YCFXrIZC4eVnNVSbbxMTE4JdffjFvxAYYQ2xMTIzFeWlpafD398+3jkenZABA7969ERcXZ36s0+nwyy+/WNX7JBEREahRowbi4x/+PO7bt888RSM/f/75J+7cuYOhQ4eiQ4cOiI+Ph16vt+t5ncmhcPzyyy/j77//xqBBg/D999/jyJEjOHLkCL777jsMGjQIJ0+edOrcDyIioopOzFZDc2QjMjbNRurSF5C6cDgyN/wfNAe+g+7KcWivnjSfK/EJgtvT0+A57gt4vfkt3AfPhEvbZyGv1RwSV89ibbcgV0KjM+D4yVPQ6AycY1xIHTt2RE5ODg4cOADAuBHKuXPn0KtXL4vz6tevjx07duCrr77CjRtP3n2wd+/euHDhgnljlQMHDiA7OxudOnWyu42PBu24uDh07doVSmX+f/exsbFwcXFBly5dEBMTgwcPHuDgwfw3k9HpdFZfzubQtIqePXsiKysL8+bNw3vvvWdeVUIURfj6+mLWrFno0aOHUxtKRERUEYgGPQz3r0N36xwEuRKK+h2MBVIZsn792rgmMABAgMSvGmRBdSALCoesaj1zHYIgQFGvbXE3vcwQRRFiPp9+FwdBoSjU5iUuLi7o1KkTtm7dig4dOiAuLg5NmjSxmCsMGG9Su3jxImbPno3Zs2fD398fHTp0wHPPPYe6deta1RscHIzIyEjExcXhzTffRFxcHDp16uTQJjcxMTFYvHgxrl27Bl9fX+zduxdLly6FRqOxOjcnJwc7duwwP1eHDh3g4eGB2NhYtG1r+TOsVqtRv359qzrWrVuH5s2b293Ogji8zvGAAQPQt29fnD592mKd4wYNGkAm40LeREREtsi7y5z+1nno7lwEcoz37UgDw8zhWJApoGzeF4KrpzEMB4YZN9Agu4iiiKsffYSsEtp62qV2bVR/++1CBeSYmBhMnjwZGo0G8fHxGDFihNU5AQEB+PHHH/Hnn39i//79OHr0KH766Sf8/PPPWLp0ab6LKsTExGDNmjV45ZVXsHv3bsydO9fqHFEULaY8CIIAqVRqcU6NGjVQv359xMXFITg4GG5uboiOjsavv/5qVd9vv/2G1NRU8/QNhUKBrl27Yvv27dBoNFCpHk6/UalU+Oabb6zqqFmz5mN6y36FSrEymQyRkZHFMjmaiIiorBOz1dCn3IYs4OF9Oelrp8KQetfyRLkKsiq1LUaDAcC1y0vF0czyr4xvO92mTRvI5XIsXLgQN27cQM+ePfM9TyKRoGXLluab9/755x8899xz+PTTT/MNxz169MCsWbOwcOFCyOVyq5FbAPjjjz8wcuRI8+MWLVpg7dq1VufFxMTgp59+QlBQEHr27GkVoHPFxsbCw8MDkZGRSEtLA2CcOrJx40bs2bPHYrqIRCIplh2RHQrHcXFx+P333y3ugMxr+vTpaNu2rdX8FyIioorCuMtcgnE0+JZxcw3D/esQVG7wmvideeRQVjUCeqWreQk1WVA4JH7VzLvSkXMJgoDqb79dZqdVAMZVK7p164avv/4a0dHR8PPzs+m6evXqoXXr1ti3b1++5X5+foiKisLXX3+NgQMHQi6XW51Tv359/Pjjj+bHbm75f3rRq1cvzJkzB5cvX8a6dfmveZ2RkYG9e/dCo9EgOjraqnzLli0lkiUdCsdff/016tWrV2C5UqnE6tWrGY6JiKhCEEXRIvCod65A9vFt5l3m8hKUrhAzUyC4VwIAuPadUuiwRPYRBAFCATeHlRWDBg3CgwcPMHjw4HzL79+/bxWaDQYDrl69+tgwPWLECKhUKgwaNCjfcnd3d5tGbwMDAzFq1CgkJSWZd1J+1K5du6DRaPD+++9brLsMAJs2bUJcXBxSUlLg7e39xOdzJofC8ZUrV/DMM88UWF63bl1s3brV4UYRERGVZqImHS73L0B3+DQy7l+B7tYFeI5ZZl4JQpArAV0OBKUbpKbRYGlQHciq1IHEFIpzMRiTIxo1aoTPPvuswPKXXnoJNWrUQMeOHREcHIzk5GT89NNPOHfuHN5+++0Cr+vYsSM6dnz8Loi2mj59+mPLY2NjERwcjCFDhlj9O/Dy8sKmTZuwfft2DB06FIAx3J84ccKqHl9fX6sbEgvDoXAsiiLS09MLLE9LSyuSpTWIiIhKijbhb+T8vcO8y1wVAHrTFwDob5+HpJbxjnllk55QNOzs8C5zRIX18ssvY9u2bVi4cCHu3bsHDw8P1KxZE4sXL0a3bt1Kunl48OABDh06hDFjxuT7H8S6desiIiICsbGx5nCs0WgwZMgQq3MHDhyIjz76yGltE0RRFO296LnnnkNaWhp+/PFHqy0Fc3Jy8Mwzz8DDwwPffvut0xpalE6dOgUATpnkrVarcfbsWURERDi0/ElFw/6yHfvKPuwv+7C/jETRAEPSLfN2y8qmvSD1rw4AyD7xC9Txi8zn5rj6QhVSD8pq9YzbLgfUgiCznqNJRffz9aTf3xqNBleuXEFoaKjFqgdU8djzs+DQyPHLL7+MV155BSNHjsSYMWNQu3ZtAMD58+exYsUKXLx4EcuWLXOkaiIiomIjajKhvX7adNPcOehvn4eoyTSXS3yrmsOxrHojqNoOhyw4HDneVXH5yg1ERERAVYH/M0FUHjkUjtu3b4+PPvoIH330EcaPH28+Looi3Nzc8MEHHxS4RSAREVFJELUa6O9cguDiCamfcX6i7s5FZG74P8sTZQpIA2tBVqUOZIFh5sPSSlXg0vZZAIBWrS62dhNR8SrUJiDdunXDgQMHcO3aNQBASEgIWrduDXd3d6c1kIiIyF7mXeZun4fupnFEWJ+YAIgGKJ/qB9euYwAAsiq1IfGrDllQbfNNc1L/GhCk3MyKqKIq1L9+d3d3dO/e3VltISIicoiozTauEAHAoE5F6mejzbvM5SW4+5jPA4zLqnmNKfiOfyKqeJzyX+NDhw4hNjYW9+7dQ82aNTFy5EgEBwc7o2oiIiILYrYautsXoL91zrS5xnnIqoTBfdAMAIDg4glB4QJRFCGrUtu8lJosKBwST9s2SyCiisvmcLx48WKsWrUKv/76K3x8fMzHN2zYgBkzZiB30Yv9+/djy5Yt2LBhA6pWrer8FhMRUYWk/mUZtFdPwXD/GgDLhZZ0dx5+LwgCPEfNg+Dhy13mCADgwMJcVM7Y8zNg8+KLR44cQbt27SyCsUajwccffwxPT0+sWbMGx44dw/z586FWq7laBRER2UUURehT7iDnzD6od61E5pa5FuW6u5dhuH8VgAiJV2XI67aBS+fRcH/uf/Aau8LiXIlXZQZjMm9/rOYNlBVe7s9AfltiP8rmkeOEhAS0bt3a4tiBAwegVqsxadIktGjRAoBxL+3Dhw/j999/t6fNRERUAemu/wPt1b/NUyREdWqeUgGu3cdBUBqXSnNpPQSiQZ/vLnNE+ZFKpfD29kZiYiIAwNXVlTsSVjCiKEKtViMxMRHe3t6QSp/8n2abw3FaWhr8/f0tjh05cgSCIFhtM1i/fn1s2rTJ1qqJiKicE3Va6BMvQ3frPJRNe5lHdbNPbEfOqd0PT5TIIA0INa8cgTy7y8lNu88R2SMwMBAAzAGZKiZvb2/zz8KT2ByOAwICcPPmTYtjf/75Jzw9PREWFmZ1vouLi61VExFROWLcZe62cVONW+egu30e+ruXAb0OACALaQBZ5VAAgLxmM8CghzQo3LTLXE0IMsXjqieyiyAIqFKlCipXrgytVlvSzaESIJfLbRoxzmVzOG7evDl++uknDBkyBIGBgTh8+DDOnj2Lfv36WX1Ece7cOZvTORERlW2GzBQIchUEhXFLVs3BDdDsW2N1nuDiaRwNNujNxxT120NRv32xtZUqLqlUaldAoorL5nD82muvYdeuXejSpQsCAwNx584duLi4YNy4cRbn6XQ67NixAz169HB6Y4mIqGTl7jKny91u+dZ5GFLvwu2Zd6AIbwUAkAXWstxlzjRFQuIdyPmeRFTq2RyOg4OD8dNPP+Grr77C9evX0apVK4wcORLVq1e3OO/EiRNo0KABYmJinN5YIiIqGbpb56DethT6xCuAaHikVIAh+bb5kaxGJLwnb+Auc0RUJtn1zhUSEoL33nvvsec0b94czZvzpgkiorJGqkmD/uIRqB8kQH/zHOQRbaBqZhzoEFQe0N+9ZPze3cc8GiyrUgeyKrUhqNzM9TAUE1FZxncwIqIKSsxWI/uvOOhunYf25r+onpkMHQCdqVxw9QJM4VhSqQrcnnkHsip1jJtrcHoEEZVTDMdEROWcqNdBf+8q9LfOA3IllA07GQukMmT9tg4wGOOwCAESvxDIq9Y1brdctZ65DkEQzHOKiYjKM4ZjIqJyRp9yB/pb5x/eNHfnEqDLBgBIA2uZw7EgU0DZ8mlIXDyh86mO88la1G3YGK6uriXZfCKiEsVwTERUhhmy0mFIuQNZldrmYxnfvg1Dyl2L8wSlm3GOcJ7RYABw7fgCAOPWqmL62aJvMBFRKcdwTERURph3mbt5DvrbxlFhQ9ItCCo3eE38DoJpNzlZ1frQu3g+vGkuKBwSnyBzORERFcyhcJyQkIAaNWo89pw9e/agU6dOjlRPRFThiaJocdOb+pdlyD6x3bzLXF6CixfEzFQI7pUAAK59JvGGOSIiBzkUjp9//nl88803qFq1ar7lW7Zswdtvv43Tp08XqnFERBWFITMFulvnjdst3zoP/e3z8By7AhI3LwCAoHQF9DrzLnOy3O2Wg8IhcfGwqIvBmIjIcQ6FYz8/P4waNQrr1q2z2ib6u+++w/vvv49evXo5pYFEROWV9soJZJ/4Bfpb52BIvWtVrr99HpKwpwAAyqa9oWjcjbvMEREVMYcmoH355Zfw8PDAqFGjcO/ePfPxlStXYubMmRg0aBDmzp3rtEYSEZVVokEPfWICsv/egcz4xdAnJpjLDGn3oD37mykYC5D4VoOiURe4dh8Hjxc+hSy0iflciacfpJWqMBgTERUxh0aOPT098eWXX2LkyJEYNWoU1q5di9WrV2PFihV48cUXMXXqVGe3k4ioTDBoMqC7etK4hNrNc9DduQjkZJnLpf7VIa1cAwAgq94Iqg6jjFMkAsMsdpkjIqKS4fBqFT4+Pvjqq6/w3HPPoVevXkhLS8OECRMwbtw4Z7aPiMhuojYbKpkETRo3Agx6iNpsCHKl858nWw3d7QuQuFWC1D8EAKBPTEDmTx9ZnihXQValtnGucHC4+bDUOwAurQY7vV1EROQ4m8LxmTNnCix76623MHXqVDz99NNo3769xbn169cvfAuJiGwkajUQczTQ/LkZ2nMHIWoyIajcIA9vBdVT/SAoVBDkKsfqzrPLnM5005zh/jUAIpRP9YNr1zEAAFlgLUgDakJapbbpprlwSPyqQZBInfhKiYioqNgUjp955pnHznMTRRGbNm3Czz//bH4sCALOnuWC8kRUPERtNjSHN0Lz+3pANDw8npmM7IM/IPvQj1C1GQZV1EAIcsXj6xJFQKuBoHABABjUqUhd8oJ5l7m8JF6VzecBgKBwgefoxU56VUREVNxsCscff/xxUbeDiMhholZjDMb71z3mJIO5XBU1wGIE2ZCVDv3tC8Z5wqaRYVlwONwHvQcAkLh6QVC5A1qZcWpElTqQBodDVqU2JO4+RfraiIioeNkUjvv372/+XhRFZGZmQi6XQ6l0/hw+IiJ7iTka44ixDTS/r4eyaW8IchUyty2B7upJGJJuWp2nu3PZ4rHnCwsguFfiLnNEROWc3e/yWq0WLVq0wJo1a4qiPUREdhG12dD8sdliKsXjLzAg+8/NELXZMNy7Zg7GkkpBUNTvAJeuY+Exah68Xl1pcZnEw5fBmIioArB7tQqFQgE/Pz8oFI+fs0dEVNREnRYQDdCeP2jXdTnnDkDVeghUbYcBBj2kVepA4upZRK0kIqKyxKGl3Pr374/Nmzdj2LBhDMlEVOS0V45Dd/McDOkPIKbfhyH9vvF7dSq8p/wIUZNpV32iJhOQSCHPs8kGERER4GA4Dg8Px+7duxETE4P+/fsjODgYKpX18kjdunUrdAOJqHzSJ9+G/v51U9h9YAy8aQ+/956w1rwKRM7Z/cg58Uu+9Yg5WRBUbhAzk21+bkHlBhj0gNThpd6JiKiccug3w6RJk8zfL1y4MN9zuJQbUcUjGvQQM5PzhNyHoVdMfwD3we9BULoCADSHNhQYeAHAkP4AUt+qAABZSENANEDi4QeJhy8kHn4QPP0g8fADZHLIw1sh++APNrdTEd66cC+UiIjKLYfCMW/GI6p4RF2OOfCaR3vT7sOlwygICuMnR+rtnyHnxPYC6zCkP4DUFI6lftUgDaz1MOzmCb4STz9IvAPN1ykbdISyQccC61U91Q/Zh3607aY8QQLlU/2KZMc8IiIq+xwKxy1atHB2O4ioBInZatNorzH0Kuq1Na8DnPX7emT/uQViVlq+1yqb9oLUrxoA44oOkEghcfeBkDfo5gZg90rm61Qt+kPVon++ddpLUKigajPs8esc5z5vm2EMxkREVCBOuCMqx0RRhKhOgyH9PqT+IRCkcgBA9sldyDn9qzkMIyfL4jpZcDikfiEP68kNxjKlKej6QuLpB8HD1zxqDACq6IFQtR5S7FslC3IVVFEDAcBqh7yHJ0ls3iGPiIgqLofD8b179/Djjz/in3/+QXp6OgwGy19GgiBg9erVhW4gEeVPNOgBQTCvvatN+BvaS0cfWdEhCdBrAQCeY5aZA68h7R50CScs6hNUbqapDX4Wx5WNukJeJ8o48qtyf+xW8oKs5EKnIFdAFTUAyqa9kf3nZuScOwBRkwlB5QZFeGvzVAoGYyIiehyHwvG///6LkSNHQqPRIDQ0FOfPn0dYWBjS0tJw9+5dhISEIDAw8MkVEdFj6R/cgO72BYjp96FLvouAWwnIOZGDnMwUiJnJ8Hx5qTnw6m6cRfaRjfnWI7h5Q8xWmx/La7eExCvg4RzfR0aA85J4GqdGlAWCXGUcRW49BMpWgwFBAogGCILAqRRERGQTh8LxvHnz4Orqip9//hkqlQqtWrXC22+/jejoaGzbtg0zZ87E3Llznd1WonJBzMmCIfWeaWT34Y1thnTjig5u/aeZV2nIOfs7NL+tNV/rBkDMU5ch/YE5HMuq1YOyxdPWKzq4VzJPp8glC6gJWUDNon6pJUaQK5GlVuPs2TOIiIiAq6trSTeJiIjKCIfC8bFjx/DSSy8hKCgIKSkpAIxzGwGgZ8+e+OuvvzBnzhx88803TmsoUWknigbT/N4H5qCbG3pVbZ+F1LT6guaPzRaB91GG1ERzOJb6h0AW0hASTz/oVV64m6FFYFg9uPgHG0d7Xb3M18mrN4K8eqOifZFERETlnEPh2GAwwM/P+DGrp6cnpFKpOSQDxk1CfvrpJ6c0kKg0EPW6POv3mlZ0iGhrXJ0BgOZoLLJ2rwL0unyvV9Rvbw7HEk9fCCp30/JlvqbVHPzMN7pJA8MeXhfeCorwVgAAtVqNtLNnERwWARlHQomIiIqEQ+G4atWquHHjBgBAIpGgatWqOHToEHr16gXAOLLs4eHhvFYSFSFRm20e7ZVWDoXExfizm3P2d2gO/2QcBc5IhuWEBuM6vbnhWFC4mIKxAMHN27yagzkAe1cxX6do2AXKRl2L6+URERGRHRwKx23atMH27dsxceJEAMCwYcMwe/ZsXL9+HaIo4o8//sALL7zg1IYS2UsURYjZmRBkCvMqCrrrZ5B9ardpRQfT9IesdPM17kP/D5KazYzX67Khv33+YYUSGSQePuYVHQSlm7lIUScasvGN8p3f+6jHrfZAREREJcuhcPzKK6+gd+/e0Gq1kMvlGDVqFNRqNXbs2AGJRIJx48Zh7Nixzm4rUb70D25Cm3DcFHYfWEx9gFYD9yHvQ16rufHclDv5b1ksVxqXMMuzJKG8eiO4Dfzvw5vb3LzMy6Y9SlC5Qapyy7eMiIiIyg6HwrGXlxe8vB7eCCQIAsaNG4dx48Y5rWHkPKI22/iNRAoY9ABQ6pe1MmgyYLh//ZEVHR7e6Oba63XIQ5sAAHS3/kXWL8sKrisz2fy9rEptqNoOf7iRhWlFB0HpZjWiK/H0h8LTv2heIBEREZVK3CGvHBO1Gog5Gmj+3AztuYPmDRHk4a2geqofBIXKvEVw8bXp4fxeQ/p96B7cge/1i9BejIWu9RDIqkYAALQX/oA6dl6B9RhSE83fS32rmTepkHj4mqY9+Jq3Lc77GqV+IXBp+2zRvUAiIiIq0xwOxzdv3sSmTZtw48YNpKammpdyyyUIApYtK3g0j4qWqM2G5vBGq610xcxkZB/8AdmHfnTqVrq583vFPFMaDOkPoAhvBWnlGgCAnDP7kLl5jtW1XgAMAPTh0eZwLPGqDIlXgPFmNg8/SDx982xY4QeJaakzAJAF1YH7wP8W+jUQERERORSO4+LiMG3aNOh0Onh6esLd3d3qHN50VHJErcYYjPeve8xJBnO5KmrAY0eQRdEAMTPVHHqlATUh9aoMANBeOQ71L8tgSL8P5E7fyEPi7mMOx4Kbt/GgXAmJhz8kHr4wuHrjQbYI/+p1IKtaz3ydPKQBvMZ/ad8LJyIiIiokh8Lx/PnzERoaikWLFiE0NNTZbaJCEnM0xhFjG2h+Xw9l014QDQZIlMa1c3V3LkJzyLSEWfp9GNKTAMPD9Xtde74OaZMexgcSKQxJN81lgounaWqDaZTXJ8hcJqtaD16TvreY36tWq5F89iwCIyIg5dq9REREVMIcCsfJyckYPXo0g3EpJGqzofljs8VUisdfYED2Hz9D3rCzORyL2VnQnv3tkRMFCO6VjDewKR6OMssCasF9+GzzDW6Pu9FPkMkhyB6/zBkRERFRSXIoHDdq1Ai3b992dlvISbTnD9p1fs75Q1BGPWN+LPWrBpcuLz/ctc3TD4JbJQhS6x8XQeUGefWGhW4zERERUWngUDh+++238fLLL6NBgwbo0aOHs9tEhSGRQtRk2nWJqMk07vCWW4WbN1QtnnZyw4iIiIhKP4fCcXh4OCZOnIhJkybhnXfeQWBgICQSy80RBEHAli1b7Kp3xIgR+OOPP/Itmz9/Pnr37g0A2LBhA1atWoVbt24hNDQUEydORMeOHR15KeWPQQ9B5QYxz9q+TyKo3IzrH+czMkxERERUkTiUhtatW4cPP/wQSqUSISEh+a5W4Yj33nsPGRkZFsdWr16NHTt2IDo6GgCwdetW/Pe//8Urr7yCqKgoxMfH47XXXsO6desQGRnplHaUdfLwVsg++IPN5yvCWxdha4iIiIjKDofC8eeff44mTZrg888/h4eHh9MaExYWZnVs8uTJaN26NXx8fAAAixYtQu/evfHmm28CAKKionD+/HksXboUK1eudFpbyipBroTqqX7IPvSjbTflCRIon+pX6nfMIyIiIioOkiefYi09PR19+vRxajDOz7Fjx3Djxg306dMHAHD9+nUkJCSgZ8+eFuf16tULhw4dQk5OTpG2p6wQFCqo2gyz6VxVm2EMxkREREQmDo0ct2jRAufPn3d2W6zExcXB1dUVnTt3BgBcvnwZAKyWkKtVqxa0Wi2uX7+OWrVqOfRcoihCrVYXrsEAsrKyLP4sCYIgmFef0F09BUVkL8hCGkBQqiBma6C7dho5J+Ihq94QyqhnoNEZIDrhtTuiNPRXWcG+sg/7yz7sL/uwv+xTVP0liiI3HSOncygcz5w5Ey+//DJWrlyJgQMHolKlSs5uF3Q6HbZt24ZOnTrB1bQ5RGpqKgDA09PT4tzcx7nljtBqtTh79qzD1z8qISHBaXU5ws3NDWHNn4a8UW8k7diB9HXx0KvVkLq6wqNpU/j0mQYo5Dh/6QoyM+1b3aIolHR/lSXsK/uwv+zD/rIP+8s+RdFfCoXC6XVSxeZQOO7VqxdEUcT8+fMxf/58KJXKfFer+Ouvvxxu2IEDB5CUlISYmBiH67CHXC7Pd86zvbKyspCQkIAaNWrAxcXlyRcUAUEQoJBIkLRtG+5v3gyIorlMn5qKB1u34kF8PPz69UPtnj2RYzBAzHNOcSoN/VVWsK/sw/6yD/vLPuwv+xRVf128eNFpdRHlcigcd+/evcg/xoiLi4O3tzfatGljPubl5QXAOOfZ39/ffDwtLc2i3BGCIJhHqJ3BxcXFqfXZw5CdjQfbtuH+zz8XfJIomst9e/aERFmy845Lsr/KGvaVfdhf9mF/2Yf9ZR9n9xenVFBRcCgcz54929ntsKDRaLBr1y707dsXcvnD7YZr1qwJwDj3OPf73MdyuRzVqlUr0naVFYbsbOOIsQ3ub96MSp06lXg4JiIiIioNHFqtoqjt2bMHarXavEpFrmrVqqFGjRrYvn27xfH4+HhER0dz3hEAQ04OknbssJhK8ViiiKSdO2HgSh9EREREjo0cA4Ber8fvv/+O69evIzU11WrOqiAIGD9+vEN1x8bGIigoCM2aNbMqe/311zFlyhSEhISgZcuWiI+Px8mTJ/HNN9849FzlUbqdc73Tjx6FXzHN7SYiIiIqzRwKx6dOncKECRNw586dAm/kcjQcp6amYv/+/Rg1alS+c4liYmKQlZWFlStXYsWKFQgNDcWSJUvQpEkTu5+rPBIkEujtXJbNoFZDkEqLqEVEREREZYdD4fj999+HRqPB0qVL0bx5c6ul1QrDy8sLp0+ffuw5gwYNwqBBg5z2nOWJaDBA6uoKvR3L2klcXSHq9RBkDn+QQERERFQuODTn+Ny5c3j55ZfRqVMnpwZjcg6PfKajPPb85s0B3vFLRERE5Fg4DgwMLLF1cenxJAoFfLp1sz3sCgJ8unaFhDczEhERETkWjl9++WX88MMPyMjIcHZ7yAkkSiX8+vWz6Vy/fv24jBsRERGRiU2TTL/66iurY25ubujatSt69+6NwMBASB+5oUsQBDz//PNOaSTZR6JUwrdXLwCw2iHPTBDg168ffHv14qgxERERkYlN4fh///tfgWUFLaHGcFyyJAoFfHv2RKVOnZC0cyfSjx6FQa2GxNUVHs2bG6dSKJUMxkRERER52BSOd+/eXdTtoCIgUSqNUyz69IFfTAwEqRSiXg8IAkMxERERUT5sCsfBwcFF3Q4qQnmDMJdrIyIiIiqYQzfkXb9+HXv27CmwfM+ePbhx44bDjSIiIiIiKgkODSPOmTMHGRkZ6NSpU77l69atg6enJxYsWFCoxhERERERFSeHRo6PHz+OVq1aFVgeHR2No0ePOtwoIiIiIqKS4FA4TktLg5ubW4Hlrq6uSElJcbRNREREREQlwqFwXKVKFRw7dqzA8r/++guBgYEON4qIiIiIqCQ4FI5jYmKwdetWrFmzBgaDwXxcr9dj9erViI+PR0xMjNMaSURERERUHBy6IW/s2LH466+/MGvWLCxfvhyhoaEAgCtXriApKQktWrTAq6++6tSGEhEREREVNYfCsUKhwJdffolNmzZh586duHbtGgCgUaNG6NatG55++mlIJA4NShMRERERlRiHd4SQSCR45pln8MwzzzizPUREREREJYbDu0REREREJg6PHO/fvx8//vgjrl+/jrS0NIiiaFEuCAJ27dpV6AYSERERERUXh8LxqlWrMG/ePPj6+qJRo0YIDw93druIiIiIiIqdQ+F4zZo1iIqKwooVKyCXy53dJiIiIiKiEuHwDnndu3dnMCYiIiKicsWhcNywYUNcuXLF2W0hIiIiIipRDoXjmTNnYufOnYiNjXV2e4iIiIiISoxDc47ffPNN6HQ6TJ06FTNnzkRgYKDVph+CIGDLli1OaSQRERERUXFwKBx7e3vD29sb1atXd3Z7iIiIiIhKjEPheO3atc5uBxERERFRieMOeUREREREJg6H44yMDKxYsQKjR4/G008/jZMnTwIAUlJS8NVXX+Hq1atOayQRERERUXFwaFrFnTt38Nxzz+HOnTuoXr06Ll++jMzMTADG+cjfffcdbt68iXfffdepjSUiIiIiKkoOheM5c+YgMzMTP//8M3x8fNCqVSuL8i5dumDv3r3OaB8RERERUbFxaFrFgQMHMGLECISFhUEQBKvyatWq4fbt24VuHBERERFRcXIoHGs0Gvj4+BRYnjvFgoiIiIioLHEoHNeqVQt//vlngeW7du1CvXr1HG4UEREREVFJcCgcjxo1CvHx8VixYgUyMjIAAKIo4urVq3jrrbdw4sQJPP/8885sJxERERFRkXPohrx+/frh1q1bWLhwIT799FMAwEsvvQRRFCGRSDBx4kR06dLFme0kIiIiIipyDoVjAHj11VfRr18/7NixA1evXoXBYEBISAi6deuGatWqObONRERERETFwuFwDABBQUGcPkFERERE5UahwnGu5ORknDx5Emq1GnXr1kVoaKgzqiUiIiIiKlZ2heNvv/0WcXFxkEqlGDBgAPr374+1a9di3rx5yM7ONp/Xu3dv/O9//4NUKnV6g4mIiIiIiorN4Tg2Nhb/93//h4CAAHh6euLtt9/GvXv3MH/+fHTo0AHR0dHQ6/X49ddfsXXrVtSpUwdjxowpyrYTERERETmVzeH4m2++QZMmTbBmzRrI5XIsXrwYCxcuRN++fTFnzhzzeS+++CKef/55bN68meGYiIiIiMoUm9c5TkhIQK9evSCXywEAffr0gV6vR6dOnazO7dy5M65fv+68VhIRERERFQObw3Fqaiq8vb3Nj728vCz+zMvLywtarbbwrSMiIiIiKkYO7ZBHRERERFQe2bVaxenTp6FUKgEAmZmZEAQBf/31F9LT0y3OO3XqlPNaSERERERUTOwKx6tXr8bq1astji1ZsiTfcwVBcLxVREREREQlwOZwvGbNmqJsBxERERFRibM5HLdo0aIo20FEREREVOJ4Qx4RERERkQnDMRERERGRCcMxEREREZEJwzERERERkQnDMRERERGRSZGF4+vXrxdV1URERERERcLp4fjff//F5MmT0bNnT2dXTURERERUpOzaIe/ChQtYv349rl27Bi8vL/To0QNdu3YFAJw5cwaffvopfv/9d8hkMvTp06dIGkxEREREVFRsDscnTpzAqFGjkJ2dbT4WHx+PadOmQa/XY+7cuXBzc8Po0aMxcuRIVK5cuUgaTERERERUVGwOx0uXLoVSqcSSJUvQvHlz3LhxA9OnT8eiRYuQnZ2N559/Hq+++io8PDyKsr1EREREREXG5jnHJ0+exLPPPou2bdvCxcUFtWvXxrRp05CZmYkRI0Zg6tSpDMZEREREVKbZHI7T0tJQo0YNi2OhoaEAgKioKKc2ioiIiIioJNgcjkVRhFQqtbxYYrxcoVA4t1VERERERCXArtUq9u3bh/v375sfZ2VlQRAEbN++Hf/++6/FuYIg4Pnnn3dKI4mIiIiIioNd4TguLg5xcXFWx7///nurYwzHRERERFTW2ByOd+/eXZTtICIiIiIqcTaH4+DgYLsqNhgMdjcm16ZNm7B69WpcunQJrq6uaNiwIZYsWQKVSoVp06Zh06ZNVtesXLkS7dq1c/g5iYiIiIjsmlZhi5MnTyI2Nhbbtm3D77//bvf1y5Ytw8qVK/HKK68gMjISycnJOHToEPR6vfmcatWqYe7cuRbX1apVq9BtJyIiIqKKzSnh+OrVq4iNjUVsbCyuXbsGqVSKpk2b2l3P5cuXsWTJEnz22Wdo3769+Xj37t0tzlOpVIiMjCxss4mIiIiILDgcjh88eICtW7ciNjYWp0+fBgBER0fj9ddfR/v27R3aEGTjxo2oWrWqRTAmIiIiIiouNq9zDABqtRo///wzRo8ejfbt22PevHmoUqUK/vOf/0AURQwdOhQxMTEO75T3999/o06dOvjss88QHR2NBg0aYOjQofj7778tzrt69SqaNWuGBg0aYMCAAdi1a5dDz0dERERElJfNI8eTJk3Cr7/+Cq1Wi1atWuGjjz5Cly5d4ObmhmvXrmH27NmFbsy9e/dw+vRpnD9/Hu+99x5cXFywfPlyvPjii9ixYwd8fX0RERGBhg0bIiwsDOnp6Vi/fj3Gjx+PhQsXokePHg4/tyiKUKvVhX4NWVlZFn/S47G/bMe+sg/7yz7sL/uwv+xTVP0liiIEQXBqnUSCKIqiLSfWrVsXVatWxaxZs9CiRQuLsmvXrqFbt25YtGgRunXr5nBjunfvjoSEBGzevBl169YFAKSkpKBTp04YNWoU3njjDatrDAYDhg4dioyMDMTHxzv0vKdOnUJOTo7D7SYiIqKSoVAo0LBhw5JuBpUjNo8cv/jii4iPj8eoUaMQFhaGmJgY9OrVC9WqVXNaYzw9PeHt7W0OxgDg7e2NevXq4eLFi/leI5FI0K1bN3zyySfQaDRQqVQOPbdcLkdYWJhD1+aVlZWFhIQE1KhRAy4uLoWur7xjf9mOfWUf9pd92F/2YX/Zp6j6q6BsQFQYNofjqVOnYurUqTh8+DBiY2PxxRdf4NNPP0WDBg3w1FNPOeVjjbCwMFy7di3fsuzs7ELX/ziCIMDV1dVp9bm4uDi1vvKO/WU79pV92F/2YX/Zh/1lH2f3F6dUUFGw64Y8AIiKisJHH32E33//HZ9++ikCAwPxzTffQBRFLFmyBMuXL8e5c+ccakzHjh2RkpKCs2fPmo8lJyfjzJkzqF+/fr7XGAwGbN++HbVr13Z41JiIiIiICCjEUm4KhQLdu3dH9+7dkZ6ejm3btiE2NhYLFy7EwoULERQUZPeW0126dEHDhg0xYcIETJw4EUqlEitWrIBCocCzzz6LmzdvYtq0aejduzeqV6+O1NRUrF+/HqdPn8bixYsdfSlERERERACctAmIh4cHBg8ejMGDB+POnTvYsmUL4uLi7K5HIpFgxYoV+PjjjzFjxgxotVo0b94c69atg7+/P1JSUuDu7o5ly5bhwYMHkMvlaNCgAVauXIm2bds646UQERERUQXm9O2jAwMDMWbMGIwZM8ah6318fPDJJ5/kW+bt7Y1ly5YVpnlERERERAWyec7xyy+/jCNHjpgfZ2dnY+XKlbh9+7bVubt27UKXLl2c00IiIiIiomJiczjev38/EhMTzY/VajXmz5+PhIQEq3PVajVu3rzplAYSERERERUXu1eryMvG/UOIiIiIiMqEQoVjIiIiIqLyhOGYiIiIiMjErnCc30403J2GiIiIiMoLu5Zy+/LLL83rF+t0OgDAp59+Cm9vb4vz8t64R0RERERUVtgcjoOCgpCSkoKUlBSLY4mJifmG4SpVqjilgURERERExcXmcLxnz56ibAcRERERUYnjDXlERERERCYMx0REREREJjZPq+jTp49dFQuCgC1bttjdICIiIiKikmJzOH50RQqdTofjx48jPDwcnp6ezm4XEREREVGxszkcr1271uJxUlISWrVqhWnTpiE6OtrpDSMiIiIiKm4Ozznm5h9EREREVN7whjwiIiIiIhOGYyIiIiIiE4ZjIiIiIiITm2/IO3PmjMXj9PR0AMDVq1cLXK2ifv36hWgaEREREVHxsjkcP/PMM/nehPf+++9bHRNFEYIg4OzZs4VrHRERERFRMbI5HH/88cdF2Q4iIiIiohJnczju379/UbaDiIiIiKjE8YY8IiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiKTUhmON23ahKeffhoNGzZEy5Yt8dJLL0Gj0ZjL9+zZg759+6Jhw4bo3r07fvrppxJsLRERERGVF7KSbsCjli1bhpUrV+KVV15BZGQkkpOTcejQIej1egDA0aNH8dprr2HgwIF4++23cfjwYbzzzjtwc3NDjx49Srj1RERERFSWlapwfPnyZSxZsgSfffYZ2rdvbz7evXt38/fLli1Do0aN8H//938AgKioKFy/fh2LFi1iOCYiIiKiQilV0yo2btyIqlWrWgTjvHJycnDkyBGrENyrVy9cunQJN27cKI5mEhEREVE5VapGjv/++2/UqVMHn332GdauXYv09HQ0aNAA06dPR+PGjXHt2jVotVrUrFnT4rpatWoBMI48V61a1aHnFkURarW60K8hKyvL4k96PPaX7dhX9mF/2Yf9ZR/2l32Kqr9EUYQgCE6tk6hUheN79+7h9OnTOH/+PN577z24uLhg+fLlePHFF7Fjxw6kpqYCADw9PS2uy32cW+4IrVaLs2fPOt74RyQkJDitroqA/WU79pV92F/2YX/Zh/1ln6LoL4VC4fQ6qWIrVeE4d/R24cKFqFu3LgCgcePG6NSpE7755hu0adOmyJ5bLpcjLCys0PVkZWUhISEBNWrUgIuLixNaVr6xv2zHvrIP+8s+7C/7sL/sU1T9dfHiRafVRZSrVIVjT09PeHt7m4MxAHh7e6NevXq4ePEievfuDQBIT0+3uC4tLQ0A4OXl5fBzC4IAV1dXh69/lIuLi1PrK+/YX7ZjX9mH/WUf9pd92F/2cXZ/cUoFFYVSdUPe40Zus7OzERISArlcjsuXL1uU5T5+dC4yEREREZE9SlU47tixI1JSUizm/iYnJ+PMmTOoX78+FAoFWrZsiV9++cXiuvj4eNSqVcvhm/GIiIiIiIBSNq2iS5cuaNiwISZMmICJEydCqVRixYoVUCgUePbZZwEAr776KkaOHImZM2eiZ8+eOHLkCOLi4rBgwYISbj0RERERlXWlauRYIpFgxYoViIyMxIwZMzBp0iS4u7tj3bp18Pf3BwA0b94cixcvxl9//YXRo0cjLi4OH374IXr27FnCrSciIiKisq5UjRwDgI+PDz755JPHntO5c2d07ty5mFpERERERBVFqRo5JiIiIiIqSQzHREREREQmDMdERERERCYMx0REREREJqXuhjxyvhx9DiAAEkhggAEQAYWUe9ETERERPYrhuBzL1mcjx5CNX+/uxomUY8jSq+EidUWkd1N0DOgMhUQJpVRZ0s0kIiIiKjUYjsupHEMOdt39Bdtux0GEaD6epkvDL3fjsePuNvSsEoNugT0gl3AUmYiIiAhgOC6XsvXZ2HX3F8Tfji3wHBGiubxLQHeOIBMRERGBN+SVSzmGbGy7HWfTudtuxyHHkFPELSIiIiIqGxiOy5kcfQ5+vbvLYirF44gQ8WviLuNNe0REREQVHKdVFIfbt41feVWqBISGAhoN8M8/1tc0bWr889w5IDPTsqxGDcDHB7h3D7h+3bLMTYkT2uMQ9AZUvZBkVe3NMB8YZBL43UiDS4YxEN+5tBVCzSCgWg0gIABITgauXLG80MUFiIgwfn/8OCA+Er4jIoznXL0KPHhgWRYQAAQHA+npwIULFkWCTgdIpcYHp04BWq3ltbVrAx4ewM2bwN27lmW+vkD16kBWFnD2rGWZIABNmhi/P3vWeE5eoaHGv4O7d4115+XlBdSqZWzLqVOw0rixsc0XLhhfU17VqgH+/kBSEpCQYFnm5gaEhxu/P3bMut569QCVytj3ycmWZVWqAF5ekGRkQDh+3NjXuZRKoH594/cnTwI6neW1deoA7u7AjRtAYqJlmZ8fEBICqNXAv/9alkkkQGSk8ft//jH+rOZVsybg7Q3cuQPcumVZ5u1tLM/JAU6ftn6tkZHG+s+fBzIyLMtCQoztun8fuHbNsszd3fh6DAbgxAnrehs0ABQK4PJlCLdvwyUhAYJGY+yvoCAgMBBISQEuX7a8TqUy9j9grNdgsCyvWxdwdTW25/59y7LKlYGqVY2v4/x5yzKZDGjUyPj9mTNAdrZleVgY4OlZvO8RHh7Gf1d6PfD33+bDQlYWXBISjG0CgEuXgNRUy2uDg4v9PQJyOdCwofH70vQeUaUKoNNZ/3sESu49okoVIC0NuHjRsqwUvEcIly5B9ui/daLSSiTx5MmT4smTJ51SV2Zmpnj06FExMzPz4cH33hNF46+Kh1/DhxvLLlywLsv71xIVZV22dq2xbMkSqzJ9167itBOTxEl7R+Zb79Sdw8VxR18S/24bYl0+b56x3h9+sC5r0uRhmxQK6/LTp41lo0dbl02bZiz79Vfr9gYFPeyv4GDra3/91XjttGnWZaNHG8tOn7YuUygetrdJE+vyH34wls2bZ13Wp4+xLDEx/7+b1FRjebdu1mVLlhjL1q61LouKetim/Oq9cMFYNny4ddl774mZmZni+cWLrctq1XpYr5+fdfnBg8ayiROty8aNM5b99Zd1mYfHw3rr1bMu37zZWDZrlnXZwIHGsuvX83+tGo2xvH1767KVK41lK1dal7VvbyzTaPKv9/p1Y/nAgdZls2YZyzZvti6rV+/ha/XwsC7/6y9j2bhx1mUTJxrLDh60LvPze1hvrVrW5du3G8uK8T1C7NbNWJaamm+9mQkJxvI+fazLS+A9QgwOflhvKXqPyMzMFE/s3Jn/300JvUeIomj8mXq0rJS8R9x8+WXL341O4Mzf30S5BFEUxZIO6CXtlGl0sGHu6EQhqNVqnD17FhEREXB1dTUeLMZRoRw3JWZrv0Oi+pbNI8c+cl+8UPNlyEtg5DhLp8M/Uqmxvy5dKj2jQqVw5Fjt5YVzf/6JujIZXDhy/MSR46zbt3ElIQGhNWoY+4sjx0YFjBxnZWXhSkICasTEwNXLiyPHT3iPUFepgrOnTqGeTmf57xHgyHGuPO8RWZcu4XxGBmq3bfvwd6MTOPP3N1EuhmMUQzguRjn6HGy/vRW/3I23+Zrugb3QI7B3iWwMUtL9VZawr+zD/rIP+8s+7C/7FFV/MRxTUeANeeWMQqpAx4DOECDYdL4AAR0rd+GOeURERERgOC6XFBIlelaJsencXlX6QMFNQIiIiIgAcLWKckkpVaJbYA8AsNohL5cAAT2rxKBrYHfukEdERERkwnBcTsklCnQJ6I52/h3xa+IunEg+hix9FlykLois1NQ4lUKiYDAmIiIiyoPhuBxTSpVQSpXoEdgbPar0hgQSGGAARHCOMREREVE+GI4rAAZhIiIiItvwhjwiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhOGYyIiIiIiE4ZjIiIiIiIThmMiIiIiIhNBFEXrvYUrmGPHjkEURSgUhV8PWBRFaLVayOVyCILghNaVb+wv27Gv7MP+sg/7yz7sL/sUVX/l5ORAEAQ0bdrUaXUScRMQwKn/UAVBcErIrijYX7ZjX9mH/WUf9pd92F/2Kar+EgSB/zkhp+PIMRERERGRCeccExERERGZMBwTEREREZkwHBMRERERmTAcExERERGZMBwTEREREZkwHBMRERERmTAcExERERGZMBwTEREREZkwHBMRERERmTAcExERERGZMBwTEREREZkwHBMRERERmTAc2+HSpUt44YUXEBkZidatW2POnDnIycl54nWiKGLFihXo0KEDGjVqhCFDhuDEiRNF3+AS5kh/JSYmYs6cOejXrx+aNGmCdu3aYfLkybh582YxtbpkOPqzldfXX3+N8PBwjB07tohaWXoUpr/u3r2L//znP4iKikKjRo3Qs2dPbNmypYhbXLIc7a/k5GTMmDEDHTp0QGRkJGJiYrB+/fpiaHHJuXr1KmbMmIF+/fqhXr16iImJsem6ivo+70h/VdT3eSo7ZCXdgLIiNTUVo0aNQo0aNbB48WLcvXsXs2fPhkajwYwZMx577cqVK7Fo0SJMmTIF4eHhWLduHV588UVs3rwZ1apVK6ZXULwc7a8zZ85g586deOaZZ9C4cWMkJydj2bJlGDRoEOLi4uDj41OMr6J4FOZnK9e9e/ewdOlS+Pr6FnFrS15h+isxMRFDhgxBaGgoPvjgA7i7u+PChQt2/0ekLClMf73xxhu4fPkyJk2ahCpVquC3337DzJkzIZVKMXjw4GJ6BcXrwoUL2LdvHxo3bgyDwQBRFG26riK+zwOO9VdFfJ+nMkYkmyxfvlyMjIwUk5OTzce+++47MSIiQrxz506B12k0GrFp06bivHnzzMeys7PFjh07iu+9914RtrhkOdpfqampolartTh2+/ZtMTw8XPziiy+KqrklytG+yuutt94Sp06dKj733HPimDFjiqilpUNh+mvKlCnikCFDRJ1OV8StLD0c7a/ExESxTp064k8//WRxfPjw4eLIkSOLqrklTq/Xm7//z3/+I/bu3fuJ11TU93lRdKy/KuL7PJUtnFZho99++w3R0dHw9vY2H+vZsycMBgMOHDhQ4HXHjh1DRkYGevbsaT6mUCjQtWtX/Pbbb0XZ5BLlaH95enpCJrP8QCMwMBA+Pj5ITEwsquaWKEf7KtfRo0exa9cuTJ48uQhbWXo42l8ZGRnYtm0bnn32WUil0mJoaengaH/pdDoAgIeHh8Vxd3d3m0dTyyKJxP5fixX1fR5wrL8q4vs8lS0Mxza6fPkyatasaXHM09MT/v7+uHz58mOvA2B1ba1atXDr1i1oNBrnN7YUcLS/8nPlyhU8ePAAtWrVcmYTS43C9JVer8cHH3yAV155BZUrVy7KZpYajvbXmTNnoNVqIZPJ8Nxzz6F+/fpo3bo1PvnkE2i12qJudolxtL+qVKmCNm3aYPny5bh48SIyMjIQHx+PAwcOYPjw4UXd7DKlor7PO1N5f5+nsoVzjm2UlpYGT09Pq+NeXl5ITU197HUKhQJKpdLiuKenJ0RRRGpqKlQqldPbW9Ic7a9HiaKIDz/8EJUrV0bv3r2d2cRSozB99e233yIrKwvPP/98EbWu9HG0v+7fvw8AePfddzF48GC89tprOHnyJBYtWgSJRFJuR94L8/O1ePFiTJw40fxvTyqV4t1330X37t2LpK1lVUV9n3eWivA+T2ULwzGVaosXL8bhw4exatUquLq6lnRzSpUHDx5g0aJF+N///geFQlHSzSn1DAYDAKBVq1aYNm0aACAqKgqZmZn48ssvMX78eAaYPERRxPTp05GQkIB58+bB398fBw8exKxZs+Dl5cUQQ07D93kqbRiObeTp6Yn09HSr46mpqfDy8nrsdTk5OcjOzrYYVUhLS4MgCI+9tixztL/y+uGHH7B06VJ89NFHiI6OdnYTSw1H+2rhwoUIDw9H8+bNkZaWBsA4T1Sn0yEtLQ2urq5W8/rKg8L8WwSMgTiv6OhoLF++HFevXkV4eLhzG1sKONpfe/fuxfbt27FlyxZzv7Rs2RIPHjzA7NmzGY7zqKjv885QUd7nqWzhnGMb1axZ02p+Xnp6Ou7du2c1z+zR6wDjfKq8Ll++jKCgoHI7UuVof+XauXMnZs6ciQkTJmDgwIFF1cxSwdG+unLlCv7880889dRT5q9jx47h999/x1NPPYWDBw8WddNLhKP9FRYW9th6s7OzndK+0sbR/rp48SKkUinq1KljcTwiIgKJiYnIysoqkvaWRRX1fb6wKtL7PJUtDMc2ateuHQ4ePGgeoQOA7du3QyKRoHXr1gVe17RpU7i7u2Pbtm3mY1qtFjt27EC7du2KtM0lydH+AoAjR45g0qRJGDRoEMaPH1/UTS1xjvbV22+/jTVr1lh81a1bF5GRkVizZg0aNWpUHM0vdo72V3BwMOrUqWP1n4aDBw9CpVI9MTyXVYXpL71ej3PnzlkcP3PmDHx9feHi4lJkbS5rKur7fGFUtPd5KlvK32euRWTo0KFYu3Ytxo8fj7Fjx+Lu3buYM2cOhg4dioCAAPN5o0aNwq1bt7Bz504AgFKpxNixY7F48WL4+PigTp06WL9+PVJSUjB69OiSejlFztH+unTpEsaPH48aNWqgX79+FjtM+fj4ICQkpLhfSpFztK8iIiKs6vL09ISrqytatmxZbO0vbo72FwBMnDgR48aNw0cffYQOHTrg1KlT+PLLLzF69OhyO9fR0f5q164dgoKCMGHCBIwfPx6VK1fG77//jk2bNuH1118vqZdT5LKysrBv3z4AwM2bN5GRkYHt27cDAFq0aAEfHx++z+fhSH9VxPd5KlsYjm3k5eWF1atX44MPPsD48ePh5uaGgQMHYuLEiRbnGQwG6PV6i2Mvv/wyRFHEl19+iaSkJEREROCLL74o17smOdpff//9N9LT05Geno5hw4ZZnNu/f3/Mnj27WNpfnArzs1URFaa/OnXqhPnz5+Ozzz7D+vXrUblyZbz++usYM2ZMcb6EYuVof7m7u+Prr7/GggULMHfuXKSnp6Nq1aqYNm0annvuueJ+GcXmwYMHeOONNyyO5T5es2YNWrZsyff5PBzpr4r4Pk9liyCW59XciYiIiIjswDnHREREREQmDMdERERERCYMx0REREREJgzHREREREQmDMdERERERCYMx0REREREJgzHREREREQmDMdERKVcZmYmoqOjsWXLFoeuv3jxIurVq4fz5887uWVEROUPwzFRBfDvv/8iPDwcly9fBgB8/fXX6NSpk9V5ixcvRnh4uPmrcePG6NWrFxYsWICMjIzibnax2rdvHxYvXlzSzcjXmjVr4Obmht69e5uPPfp3VbduXbRp0wZjx4612I4XAMLCwtC+fXssWrSomFtORFT2cPtoogrg77//hre3N0JDQwEAx48fR+PGjQs8f+bMmXB1dYVarcaBAwewfPlyHDlyBOvXr4cgCMXV7GK1b98+rFu3Dq+//npJN8WCVqvFmjVr8Pzzz0MqlVqV5/5diaKI27dvY8OGDXjuueewYcMGREREmM8bOnQoxowZg2vXriEkJKQ4XwIRUZnCcExUAZw8eRINGzY0B9sTJ07ghRdeKPD87t27w8fHBwAwbNgwvP7669ixYwdOnDiBJk2aONwOnU4Hg8EAhULhcB1liSiKyM7OhkqlcriOvXv3IikpCT179sy3PO/fFQB06dIFMTEx2L59u0U4btWqFby8vLBp0ya88cYbDreHiKi847QKonIqNTUVSUlJSEpKwsmTJ1G7dm0kJSXhwoULuHPnDqpXr46kpCRkZmY+sa6oqCgAwI0bN5CTk4OFCxdiwIABaNasGSIjI/Hss8/i8OHDFtfcuHED4eHh+OKLL/D111+jS5cuaNiwIS5duuRQHevWrUPnzp3RuHFjvPjii7h9+zZEUcTSpUvRrl07NGrUCK+++ipSUlKs2r9v3z48++yziIyMRJMmTTBmzBhcuHDBXD5t2jSsW7cOACymKuQyGAz4+uuv0bt3bzRs2BCtWrXCjBkzkJqaavE8nTp1wtixY7F//34MGDAAjRo1wnfffQcAOHDgAIYNG4bmzZujSZMm6N69O+bPn//Evt+1axeCg4NtHu318/MDAKtRZrlcjhYtWmD37t021UNEVFFx5JionOrfvz9u3rxpfnz+/Hl8+eWX5sevvPKK+bzZs2c/tq5r164BALy9vZGRkYENGzYgJiYGgwYNQmZmJn788Ue89NJLVh/lA8DGjRuRnZ2NwYMHQ6FQwMvLy+46YmNjodVqMWLECKSkpGDVqlV48803ERUVhSNHjuDll1/G1atX8c033+B///sfPv74Y/O1P//8M6ZNm4Y2bdpgypQpyMrKwvr16/Hss89i06ZNqFq1KoYMGYLExEQcOHAAc+bMsXr9M2bMwKZNmzBgwACMGDECN27cwLp16/DPP/9g/fr1kMvl5nOvXLmCyZMnY8iQIRg8eDBCQ0Nx4cIFjB07FuHh4ZgwYQIUCgWuXr2KY8eOPemvEcePH0f9+vULLM8N6KIo4u7du/jss8+gVCrzHWmuX78+du/ejYyMDLi7uz/xuYmIKiKGY6Jy6pNPPkF2djb+/PNPrFixAsuWLYNMJsNXX32FpKQkTJ48GQBQuXJlq2tzA1funONvv/0Wfn5+aN68ORQKBfbs2WMxNWLw4MHo2bMn1q5di1mzZlnUdefOHezcudPio3+9Xm9XHXfv3sWOHTvg4eEBwDiS+/nnn0Oj0eCnn36CTGZ8K0tOTkZsbCzef/99KBQKZGZm4qOPPsKgQYPwwQcfmOvr378/evTogc8//xwffPABmjRpgho1auDAgQPo16+fxXMfPXoUGzZswNy5c9GnTx/z8ZYtW+Kll17C9u3bLY5fvXoVq1atQtu2bc3Hvv76a2i1WqxcudKiH55Ep9Ph2rVr6Ny5c4Hn9OjRw+Kxp6cnli5ditq1a1udW61aNRgMBly+fBmNGjWyuR1ERBUJwzFROdWsWTMAxikFDRs2RLt27QAAs2bNQo8ePdCqVasCr300cNWuXRuzZ8+Gi4sLgIcf2RsMBqSlpcFgMKBBgwb4559/rOrq1q2bVSCUSqV21dGjRw9zMAZgDnZ9+/Y1B+Pc43Fxcbh79y6qVauGgwcPIi0tDb1790ZSUpL5PIlEgsaNG+PIkSMF9kGu7du3w8PDA61bt7aoo379+nB1dcWRI0cswnHVqlUtgjFgDKwAsHv3bjzzzDOQSGyb0ZaamgpRFM3X52fx4sVwd3c3jxyvX78eEyZMwBdffIGmTZvm247k5GSbnp+IqCJiOCYqh9LT06HVagEAhw4dQlRUFJKSkpCamooLFy7gzTffRFJSEuRyuUXozJUbuGQyGQIDA63mu27atAlffvklrly5Yn4ewBgMH5XfMXvrqFKlisXj3DYXdDw1NRXVqlVDQkICAGDUqFH5tsGWqQVXr15Feno6oqOj8y1/8OCBxeP82t+rVy9s2LAB7777LubNm4fo6Gh07doVPXr0sCkoi6JYYFnz5s0t/vPRvXt3dO/eHR9++CE2btxocz1ERGTEcExUDo0bNw5//PGH+fG5c+ewevVq8+Px48cDAFq0aIG1a9daXf9o4Mpr8+bNmDZtGrp06YLRo0fD19cXUqkUn3/+Oa5fv251fn4rNdhbR35LmAEoMFjmhsDcP+fMmQN/f3+b683LYDDA19cXc+fOzbf80X7K7/WqVCqsW7cOR44cwd69e7F//37Ex8fj+++/x5dffllgO7y8vCAIAtLS0p7Yzlxubm5o1KgRdu/eDbVaDVdXV3NZbj2VKlWyuT4iooqG4ZioHPrPf/6DtLQ0HD9+HEuXLsXy5cshk8mwdu1a3L17F1OmTAGAx35cX5BffvkF1apVw5IlSyzWPLZngwln1GGLatWqAQB8fX0fO40EQIHrN4eEhODQoUNo2rRpoZZkk0gkiI6ORnR0NKZPn47ly5djwYIFOHLkSIFtk8lkCAkJwY0bN+x6Lr1eDwBW4fjGjRuQSCTm9a6JiMgal3IjKocaNGiAVq1aQa/Xo3bt2mjXrh1atWqFBw8eoFWrVuavBg0a2F137ihn3o/o//77b6td2Yq6Dlu0bdsW7u7u+Pzzzy2mbuTKO4c4dz71o6O0PXv2hF6vx2effWZ1vU6ns2lUN7/l5XJX5MjJyXnstZGRkTh9+vQTnyPvcx0/fhz+/v7w9fW1KDtz5gzCwsLynUpDRERGHDkmKseOHTtm3rQjOzsb//zzD8aOHVuoOjt06IAdO3Zg/Pjx6NChA27cuIHvvvsOYWFhUKvVxVaHLdzd3TFz5kxMnToVAwYMQK9eveDj44Nbt25h3759aNq0KWbMmAEA5uXSPvzwQ7Rp0wZSqRS9e/dGixYtMGTIEHz++ec4e/YsWrduDblcjoSEBGzfvh3vvPOO1Q2Mj1q6dCmOHj2K9u3bIzg4GA8ePMC3336LwMBA842TBencuTM2b96MK1eu5Dvi+8svv5h3yEtMTMRPP/2E1NRUvP/++xaj4VqtFn/++SeGDRtmbzcSEVUoDMdE5ZRer8fff/+N/v37AwBOnz4NrVZbqB3uAGDAgAG4f/8+vv/+e/z+++8ICwvDJ598gu3bt1vMcy7qOmzVp08fVK5cGStWrMAXX3yBnJwcBAQEoHnz5hgwYID5vG7dumHEiBHYunUrtmzZAlEU0bt3bwDA//3f/6FBgwb47rvvsGDBAkilUgQHB6Nv375WK0Lkp1OnTrh58yZ++uknJCcno1KlSmjRogVef/31J47iduzYEZUqVcK2bdswbtw4q/KZM2eav3d1dUV4eDjefPNNq3WODx06hJSUFPPPAxER5U8QefsyEVGptnTpUmzcuBE7duyw6SbC/IwbNw6CIGDp0qVObh0RUfnCOcdERKXc888/D7Vaja1btzp0/aVLl7B371688cYbTm4ZEVH5w5FjIiIiIiITjhwTEREREZkwHBMRERERmTAcExERERGZMBwTEREREZkwHBMRERERmTAcExERERGZMBwTEREREZkwHBMRERERmTAcExERERGZMBwTEREREZkwHBMRERERmfw/NY0iHTb/BvEAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(style='whitegrid', palette='muted')\n",
    "# sns.\n",
    "colors  = sns.color_palette('muted')\n",
    "ax = sns.lineplot(data=data, hue='Model', x='#Parameters', y='HEAR AVG', marker='o', markersize=10,  linestyle='--')\n",
    "ax.set_xlabel('#Parameters (B)')\n",
    "ax.set_ylabel('HEAR Benchmark Score')\n",
    "# proposed_df = data[data['Model'] == 'Proposed']\n",
    "# for name,(idx, (model, map, params)) in zip(model_names,proposed_df.iterrows()):\n",
    "#     ax.text(params-5,map+0.3, name)\n",
    "\n",
    "# efficient_df = data[data['Model'] == 'MobilenetV3']\n",
    "# for name,(idx, (model, map, params)) in zip(efficient_at_names,efficient_df.iterrows()):\n",
    "#     ax.text(params-5,map-0.5, name, size=8)\n",
    "\n",
    "# ax.arrow(68,48.7, -56,0, shape='full',width=0.1, linestyle='-', color=colors[-3])\n",
    "# ax.text(68-40,49.0, '7x smaller', size=11, color=colors[-3])\n",
    "# ax.arrow(86,48.6, 0,0.7, shape='full',width=0.1, linestyle='-', color=colors[-3])\n",
    "# ax.arrow(5.5,38, 0,9.5, width=0.4, color=colors[-3])\n",
    "# ax.arrow(5,38, 0,9.5, width=0.9)\n",
    "# ax.text(68-40,49.0, '1.4', size=11, color=colors[-3])\n",
    "\n",
    "\n",
    "ax.hlines(y=58.77, xmin=0.01, xmax=1.2, colors='red', linestyles='--', lw=1, label='AudioMAE')\n",
    "sns.move_legend(ax, \"upper left\", bbox_to_anchor=(1, 1))\n",
    "plt.savefig('plot_performance.pdf',bbox_inches='tight')\n",
    "plt.savefig('plot_performance.png',bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/polar_experiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2d096698-6ec1-4018-b468-30ea5747c8d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Beijing Opera Percussion</th>\n",
       "      <th>CREMA-D</th>\n",
       "      <th>DCASE16</th>\n",
       "      <th>ESC-50</th>\n",
       "      <th>FSD50K</th>\n",
       "      <th>GTZAN Genre</th>\n",
       "      <th>GTZAN Music Speech</th>\n",
       "      <th>Gunshot Triangulation</th>\n",
       "      <th>LibriCount</th>\n",
       "      <th>MAESTRO 5hr</th>\n",
       "      <th>Mridangam Stroke</th>\n",
       "      <th>Mridangam Tonic</th>\n",
       "      <th>NSynth Pitch 50hr</th>\n",
       "      <th>NSynth Pitch 5hr</th>\n",
       "      <th>Speech Commands 5hr</th>\n",
       "      <th>Speech Commands Full</th>\n",
       "      <th>Vocal Imitations</th>\n",
       "      <th>VoxLingua107 Top10</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Dasheng-1.2B</td>\n",
       "      <td>96.18</td>\n",
       "      <td>81.58</td>\n",
       "      <td>94.22</td>\n",
       "      <td>85.25</td>\n",
       "      <td>54.22</td>\n",
       "      <td>88.8</td>\n",
       "      <td>97.69</td>\n",
       "      <td>99.11</td>\n",
       "      <td>79.56</td>\n",
       "      <td>43.31</td>\n",
       "      <td>96.78</td>\n",
       "      <td>96.13</td>\n",
       "      <td>85.57</td>\n",
       "      <td>74.4</td>\n",
       "      <td>97.10</td>\n",
       "      <td>97.91</td>\n",
       "      <td>19.380</td>\n",
       "      <td>78.71</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>CED-Base</td>\n",
       "      <td>96.60</td>\n",
       "      <td>69.10</td>\n",
       "      <td>92.19</td>\n",
       "      <td>96.65</td>\n",
       "      <td>65.48</td>\n",
       "      <td>88.6</td>\n",
       "      <td>94.36</td>\n",
       "      <td>89.29</td>\n",
       "      <td>67.85</td>\n",
       "      <td>14.76</td>\n",
       "      <td>97.43</td>\n",
       "      <td>96.55</td>\n",
       "      <td>82.81</td>\n",
       "      <td>68.2</td>\n",
       "      <td>86.93</td>\n",
       "      <td>89.67</td>\n",
       "      <td>22.690</td>\n",
       "      <td>38.57</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Whisper-base</td>\n",
       "      <td>94.47</td>\n",
       "      <td>71.34</td>\n",
       "      <td>9.22</td>\n",
       "      <td>77.10</td>\n",
       "      <td>43.10</td>\n",
       "      <td>81.0</td>\n",
       "      <td>95.26</td>\n",
       "      <td>80.36</td>\n",
       "      <td>63.92</td>\n",
       "      <td>0.00</td>\n",
       "      <td>96.50</td>\n",
       "      <td>89.49</td>\n",
       "      <td>59.26</td>\n",
       "      <td>36.8</td>\n",
       "      <td>96.79</td>\n",
       "      <td>97.91</td>\n",
       "      <td>19.720</td>\n",
       "      <td>88.68</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>AudioMAE</td>\n",
       "      <td>96.17</td>\n",
       "      <td>68.28</td>\n",
       "      <td>70.77</td>\n",
       "      <td>73.20</td>\n",
       "      <td>39.29</td>\n",
       "      <td>74.3</td>\n",
       "      <td>90.51</td>\n",
       "      <td>63.39</td>\n",
       "      <td>58.90</td>\n",
       "      <td>0.14</td>\n",
       "      <td>87.29</td>\n",
       "      <td>83.78</td>\n",
       "      <td>81.72</td>\n",
       "      <td>67.4</td>\n",
       "      <td>24.68</td>\n",
       "      <td>29.61</td>\n",
       "      <td>16.020</td>\n",
       "      <td>34.57</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Wav2Vec2</td>\n",
       "      <td>90.67</td>\n",
       "      <td>65.62</td>\n",
       "      <td>66.30</td>\n",
       "      <td>56.10</td>\n",
       "      <td>34.17</td>\n",
       "      <td>78.0</td>\n",
       "      <td>94.62</td>\n",
       "      <td>84.82</td>\n",
       "      <td>69.21</td>\n",
       "      <td>3.29</td>\n",
       "      <td>94.32</td>\n",
       "      <td>82.83</td>\n",
       "      <td>65.30</td>\n",
       "      <td>40.2</td>\n",
       "      <td>83.82</td>\n",
       "      <td>87.85</td>\n",
       "      <td>8.006</td>\n",
       "      <td>49.28</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Model  Beijing Opera Percussion  CREMA-D  DCASE16  ESC-50  FSD50K  \\\n",
       "0  Dasheng-1.2B                     96.18    81.58    94.22   85.25   54.22   \n",
       "1      CED-Base                     96.60    69.10    92.19   96.65   65.48   \n",
       "2  Whisper-base                     94.47    71.34     9.22   77.10   43.10   \n",
       "3      AudioMAE                     96.17    68.28    70.77   73.20   39.29   \n",
       "4      Wav2Vec2                     90.67    65.62    66.30   56.10   34.17   \n",
       "\n",
       "   GTZAN Genre  GTZAN Music Speech  Gunshot Triangulation  LibriCount  \\\n",
       "0         88.8               97.69                  99.11       79.56   \n",
       "1         88.6               94.36                  89.29       67.85   \n",
       "2         81.0               95.26                  80.36       63.92   \n",
       "3         74.3               90.51                  63.39       58.90   \n",
       "4         78.0               94.62                  84.82       69.21   \n",
       "\n",
       "   MAESTRO 5hr  Mridangam Stroke  Mridangam Tonic  NSynth Pitch 50hr  \\\n",
       "0        43.31             96.78            96.13              85.57   \n",
       "1        14.76             97.43            96.55              82.81   \n",
       "2         0.00             96.50            89.49              59.26   \n",
       "3         0.14             87.29            83.78              81.72   \n",
       "4         3.29             94.32            82.83              65.30   \n",
       "\n",
       "   NSynth Pitch 5hr  Speech Commands 5hr  Speech Commands Full  \\\n",
       "0              74.4                97.10                 97.91   \n",
       "1              68.2                86.93                 89.67   \n",
       "2              36.8                96.79                 97.91   \n",
       "3              67.4                24.68                 29.61   \n",
       "4              40.2                83.82                 87.85   \n",
       "\n",
       "   Vocal Imitations  VoxLingua107 Top10  \n",
       "0            19.380               78.71  \n",
       "1            22.690               38.57  \n",
       "2            19.720               88.68  \n",
       "3            16.020               34.57  \n",
       "4             8.006               49.28  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "df = pd.read_csv(StringIO(\"\"\"\n",
    "Beehive StatesF0\tBeehive StatesF1\tBeehive\tBeijing Opera Percussion\tCREMA-D\tDCASE16\tESC-50\tFSD50K\tGTZAN Genre\tGTZAN Music Speech\tGunshot Triangulation\tLibriCount\tMAESTRO 5hr\tMridangam Stroke\tMridangam Tonic\tNSynth Pitch 50hr\tNSynth Pitch 5hr\tSpeech Commands 5hr\tSpeech Commands Full\tVocal Imitations\tVoxLingua107 Top10\n",
    "Dasheng-1.2B\t37.12\t71.66\t54.39\t96.18\t81.58\t94.22\t85.25\t54.22\t88.8\t97.69\t99.11\t79.56\t43.31\t96.78\t96.13\t85.57\t74.4\t97.1\t97.91\t19.38\t78.71\n",
    "CED-Base\t46.18\t50.53\t48.355\t96.6\t69.1\t92.19\t96.65\t65.48\t88.6\t94.36\t89.29\t67.85\t14.76\t97.43\t96.55\t82.81\t68.2\t86.93\t89.67\t22.69\t38.57\n",
    "Whisper-base\t54.61\t59.33\t56.97\t94.47\t71.34\t9.22\t77.1\t43.1\t81\t95.26\t80.36\t63.92\t0\t96.5\t89.49\t59.26\t36.8\t96.79\t97.91\t19.72\t88.68\n",
    "AudioMAE\t63.19\t52.22\t57.705\t96.17\t68.28\t70.77\t73.2\t39.29\t74.3\t90.51\t63.39\t58.9\t0.14\t87.29\t83.78\t81.72\t67.4\t24.68\t29.61\t16.02\t34.57\n",
    "Wav2Vec2\t0\t0\t0\t90.67\t65.62\t66.3\t56.1\t34.17\t78\t94.62\t84.82\t69.21\t3.29\t94.32\t82.83\t65.3\t40.2\t83.82\t87.85\t8.006\t49.28\n",
    "\"\"\")\n",
    "                 ,sep='\\t')\n",
    "\n",
    "df['Beehive'] = (df['Beehive StatesF0'] + df['Beehive StatesF1']) /2\n",
    "del df['Beehive StatesF0'] \n",
    "del df['Beehive StatesF1']\n",
    "del df['Beehive']\n",
    "metrics = df.columns.tolist()\n",
    "\n",
    "df = df.reset_index().rename({'index':'Model'}, axis=1)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "79633151-84f6-4cb8-816e-9b40c238bbdd",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "518ead92-7306-4f3f-a90c-e01b0c399da8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n",
      "(0.0, 126.80560678716341)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "sns.set(style='whitegrid')\n",
    "\n",
    "# Function\n",
    "def plot_radar_chart(data, metrics, title, rescale:bool = False):\n",
    "    N = len(metrics)\n",
    "    local_data = data.copy()\n",
    "    theta = np.linspace(0, 2 * np.pi, N, endpoint=False)\n",
    "    theta = np.concatenate([theta, [theta[0]]])\n",
    "    \n",
    "    fig, ax = plt.subplots(figsize=(12, 12), subplot_kw={'projection': 'polar'})\n",
    "    \n",
    "    ax.set_title(title, y=1.1, fontsize=18)\n",
    "    ax.set_theta_zero_location(\"N\")\n",
    "    ax.set_theta_direction(-1)\n",
    "    ax.set_rlabel_position(90)\n",
    "    ax.spines['polar'].set_zorder(1)\n",
    "    ax.spines['polar'].set_color('lightgrey')\n",
    "    \n",
    "    color_palette = sns.color_palette('muted')\n",
    "    alpha = [0.4] + [0.1] * (len(data)-1)\n",
    "    linestyle = ['solid'] + ['dashed'] * (len(data)-1)\n",
    "    if rescale:\n",
    "        local_data.loc[:, metrics] = local_data.loc[:,metrics].div(local_data.iloc[0][metrics]) * 100\n",
    "        \n",
    "        \n",
    "    for idx, (i, row) in enumerate(local_data.iterrows()):\n",
    "        values = row[metrics].values.flatten().tolist()\n",
    "    \n",
    "        \n",
    "        values = values + [values[0]]\n",
    "        orig_values = data.iloc[i][metrics].values\n",
    "        ax.plot(theta, values, linewidth=1.75, linestyle=linestyle[i], label=row['Model'], marker='o', markersize=5, color=color_palette[idx % len(color_palette)])\n",
    "        ax.fill(theta, values, alpha=alpha[i], color=color_palette[idx % len(color_palette)])\n",
    "\n",
    "    max_vals = local_data[metrics].max().to_list()\n",
    "    max_vals_orig = data[metrics].max().to_list()\n",
    "    for i in range(len(theta)-1):\n",
    "        t = theta[i] \n",
    "        print(ax.get_ylim())\n",
    "        # v = max_vals[i] - max_vals[i] * 0.07\n",
    "        display_v = max_vals_orig[i]\n",
    "        # plt.text(t, v, f\"{display_v:.1f}\",fontweight='bold')\n",
    "        plt.text(t, ax.get_ylim()[-1] * 0.85, f\"{display_v:.1f}\",fontweight='bold')\n",
    "    \n",
    "    plt.yticks([0, 25, 50, 75, 100], [\"\", \"\", \"\", \"\", \"\"], color=\"black\", size=12)\n",
    "    plt.xticks(theta, metrics + [metrics[0]], color='black', size=12)\n",
    "    plt.legend(loc='upper right', bbox_to_anchor=(1.3, 1.1)) \n",
    "    \n",
    "    return fig\n",
    "fig = plot_radar_chart(df, metrics, title=\"Capabilities on the HEAR Benchmark\",rescale=True)\n",
    "plt.savefig('hear_capabilities.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/polar_experiments_xiaomi.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2d096698-6ec1-4018-b468-30ea5747c8d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Beijing Opera Percussion</th>\n",
       "      <th>CREMA-D</th>\n",
       "      <th>DCASE16</th>\n",
       "      <th>ESC-50</th>\n",
       "      <th>FSD50K</th>\n",
       "      <th>GTZAN Genre</th>\n",
       "      <th>GTZAN Music Speech</th>\n",
       "      <th>Gunshot Triangulation</th>\n",
       "      <th>LibriCount</th>\n",
       "      <th>MAESTRO 5hr</th>\n",
       "      <th>Mridangam Stroke</th>\n",
       "      <th>Mridangam Tonic</th>\n",
       "      <th>NSynth Pitch 50hr</th>\n",
       "      <th>NSynth Pitch 5hr</th>\n",
       "      <th>Speech Commands 5hr</th>\n",
       "      <th>Speech Commands Full</th>\n",
       "      <th>Vocal Imitations</th>\n",
       "      <th>VoxLingua107 Top10</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Dasheng-Base</td>\n",
       "      <td>93.63</td>\n",
       "      <td>78.70</td>\n",
       "      <td>93.86</td>\n",
       "      <td>82.85</td>\n",
       "      <td>51.04</td>\n",
       "      <td>89.2</td>\n",
       "      <td>99.23</td>\n",
       "      <td>92.86</td>\n",
       "      <td>76.59</td>\n",
       "      <td>43.92</td>\n",
       "      <td>96.06</td>\n",
       "      <td>94.94</td>\n",
       "      <td>83.30</td>\n",
       "      <td>71.8</td>\n",
       "      <td>95.91</td>\n",
       "      <td>97.12</td>\n",
       "      <td>16.710</td>\n",
       "      <td>69.86</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Whisper-base</td>\n",
       "      <td>94.47</td>\n",
       "      <td>71.34</td>\n",
       "      <td>9.22</td>\n",
       "      <td>77.10</td>\n",
       "      <td>43.10</td>\n",
       "      <td>81.0</td>\n",
       "      <td>95.26</td>\n",
       "      <td>80.36</td>\n",
       "      <td>63.92</td>\n",
       "      <td>0.00</td>\n",
       "      <td>96.50</td>\n",
       "      <td>89.49</td>\n",
       "      <td>59.26</td>\n",
       "      <td>36.8</td>\n",
       "      <td>96.79</td>\n",
       "      <td>97.91</td>\n",
       "      <td>19.720</td>\n",
       "      <td>88.68</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Data2vec-base-960h</td>\n",
       "      <td>85.59</td>\n",
       "      <td>54.17</td>\n",
       "      <td>43.30</td>\n",
       "      <td>34.90</td>\n",
       "      <td>17.92</td>\n",
       "      <td>57.3</td>\n",
       "      <td>96.09</td>\n",
       "      <td>66.96</td>\n",
       "      <td>55.44</td>\n",
       "      <td>0.16</td>\n",
       "      <td>85.98</td>\n",
       "      <td>74.04</td>\n",
       "      <td>23.87</td>\n",
       "      <td>12.8</td>\n",
       "      <td>91.86</td>\n",
       "      <td>94.21</td>\n",
       "      <td>8.660</td>\n",
       "      <td>42.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Wav2Vec2-100k</td>\n",
       "      <td>90.67</td>\n",
       "      <td>65.62</td>\n",
       "      <td>66.30</td>\n",
       "      <td>56.10</td>\n",
       "      <td>34.17</td>\n",
       "      <td>78.0</td>\n",
       "      <td>94.62</td>\n",
       "      <td>84.82</td>\n",
       "      <td>69.21</td>\n",
       "      <td>3.29</td>\n",
       "      <td>94.32</td>\n",
       "      <td>82.83</td>\n",
       "      <td>65.30</td>\n",
       "      <td>40.2</td>\n",
       "      <td>83.82</td>\n",
       "      <td>87.85</td>\n",
       "      <td>8.006</td>\n",
       "      <td>49.28</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>WavLM-Large</td>\n",
       "      <td>91.08</td>\n",
       "      <td>77.63</td>\n",
       "      <td>85.11</td>\n",
       "      <td>67.40</td>\n",
       "      <td>40.07</td>\n",
       "      <td>79.2</td>\n",
       "      <td>96.92</td>\n",
       "      <td>92.86</td>\n",
       "      <td>70.49</td>\n",
       "      <td>6.03</td>\n",
       "      <td>95.83</td>\n",
       "      <td>87.80</td>\n",
       "      <td>42.78</td>\n",
       "      <td>20.4</td>\n",
       "      <td>93.29</td>\n",
       "      <td>94.27</td>\n",
       "      <td>17.910</td>\n",
       "      <td>79.53</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                Model  Beijing Opera Percussion  CREMA-D  DCASE16  ESC-50  \\\n",
       "0        Dasheng-Base                     93.63    78.70    93.86   82.85   \n",
       "1        Whisper-base                     94.47    71.34     9.22   77.10   \n",
       "2  Data2vec-base-960h                     85.59    54.17    43.30   34.90   \n",
       "3       Wav2Vec2-100k                     90.67    65.62    66.30   56.10   \n",
       "4         WavLM-Large                     91.08    77.63    85.11   67.40   \n",
       "\n",
       "   FSD50K  GTZAN Genre  GTZAN Music Speech  Gunshot Triangulation  LibriCount  \\\n",
       "0   51.04         89.2               99.23                  92.86       76.59   \n",
       "1   43.10         81.0               95.26                  80.36       63.92   \n",
       "2   17.92         57.3               96.09                  66.96       55.44   \n",
       "3   34.17         78.0               94.62                  84.82       69.21   \n",
       "4   40.07         79.2               96.92                  92.86       70.49   \n",
       "\n",
       "   MAESTRO 5hr  Mridangam Stroke  Mridangam Tonic  NSynth Pitch 50hr  \\\n",
       "0        43.92             96.06            94.94              83.30   \n",
       "1         0.00             96.50            89.49              59.26   \n",
       "2         0.16             85.98            74.04              23.87   \n",
       "3         3.29             94.32            82.83              65.30   \n",
       "4         6.03             95.83            87.80              42.78   \n",
       "\n",
       "   NSynth Pitch 5hr  Speech Commands 5hr  Speech Commands Full  \\\n",
       "0              71.8                95.91                 97.12   \n",
       "1              36.8                96.79                 97.91   \n",
       "2              12.8                91.86                 94.21   \n",
       "3              40.2                83.82                 87.85   \n",
       "4              20.4                93.29                 94.27   \n",
       "\n",
       "   Vocal Imitations  VoxLingua107 Top10  \n",
       "0            16.710               69.86  \n",
       "1            19.720               88.68  \n",
       "2             8.660               42.90  \n",
       "3             8.006               49.28  \n",
       "4            17.910               79.53  "
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "df = pd.read_csv(StringIO(\"\"\"\n",
    "Beehive StatesF0\tBeehive StatesF1\tBeehive\tBeijing Opera Percussion\tCREMA-D\tDCASE16\tESC-50\tFSD50K\tGTZAN Genre\tGTZAN Music Speech\tGunshot Triangulation\tLibriCount\tMAESTRO 5hr\tMridangam Stroke\tMridangam Tonic\tNSynth Pitch 50hr\tNSynth Pitch 5hr\tSpeech Commands 5hr\tSpeech Commands Full\tVocal Imitations\tVoxLingua107 Top10\n",
    "Dasheng-Base\t98.46\t64.9\t81.68\t93.63\t78.7\t93.86\t82.85\t51.04\t89.2\t99.23\t92.86\t76.59\t43.92\t96.06\t94.94\t83.3\t71.8\t95.91\t97.12\t16.71\t69.86\n",
    "Whisper-base\t54.61\t59.33\t56.97\t94.47\t71.34\t9.22\t77.1\t43.1\t81\t95.26\t80.36\t63.92\t0\t96.5\t89.49\t59.26\t36.8\t96.79\t97.91\t19.72\t88.68\n",
    "Data2vec-base-960h\t53.46\t39.01\t46.235\t85.59\t54.17\t43.3\t34.9\t17.92\t57.3\t96.09\t66.96\t55.44\t0.16\t85.98\t74.04\t23.87\t12.8\t91.86\t94.21\t8.66\t42.9\n",
    "Wav2Vec2-100k\t0\t0\t0\t90.67\t65.62\t66.3\t56.1\t34.17\t78\t94.62\t84.82\t69.21\t3.29\t94.32\t82.83\t65.3\t40.2\t83.82\t87.85\t8.006\t49.28\n",
    "WavLM-Large\t0\t0\t0\t91.08\t77.63\t85.11\t67.4\t40.07\t79.2\t96.92\t92.86\t70.49\t6.03\t95.83\t87.8\t42.78\t20.4\t93.29\t94.27\t17.91\t79.53\n",
    "\"\"\")\n",
    "                 ,sep='\\t')\n",
    "\n",
    "df['Beehive'] = (df['Beehive StatesF0'] + df['Beehive StatesF1']) /2\n",
    "del df['Beehive StatesF0'] \n",
    "del df['Beehive StatesF1']\n",
    "del df['Beehive']\n",
    "metrics = df.columns.tolist()\n",
    "\n",
    "df = df.reset_index().rename({'index':'Model'}, axis=1)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "79633151-84f6-4cb8-816e-9b40c238bbdd",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "518ead92-7306-4f3f-a90c-e01b0c399da8",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n",
      "(0.0, 133.2865731462926)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "sns.set(style='whitegrid')\n",
    "\n",
    "# Function\n",
    "def plot_radar_chart(data, metrics, title, rescale:bool = False):\n",
    "    N = len(metrics)\n",
    "    local_data = data.copy()\n",
    "    theta = np.linspace(0, 2 * np.pi, N, endpoint=False)\n",
    "    theta = np.concatenate([theta, [theta[0]]])\n",
    "    \n",
    "    fig, ax = plt.subplots(figsize=(12, 12), subplot_kw={'projection': 'polar'})\n",
    "    \n",
    "    ax.set_title(title, y=1.1, fontsize=18)\n",
    "    ax.set_theta_zero_location(\"N\")\n",
    "    ax.set_theta_direction(-1)\n",
    "    ax.set_rlabel_position(90)\n",
    "    ax.spines['polar'].set_zorder(1)\n",
    "    ax.spines['polar'].set_color('lightgrey')\n",
    "    \n",
    "    color_palette = sns.color_palette('muted')\n",
    "    alpha = [0.4] + [0.1] * (len(data)-1)\n",
    "    linestyle = ['solid'] + ['dashed'] * (len(data)-1)\n",
    "    if rescale:\n",
    "        local_data.loc[:, metrics] = local_data.loc[:,metrics].div(local_data.iloc[0][metrics]) * 100\n",
    "        \n",
    "        \n",
    "    for idx, (i, row) in enumerate(local_data.iterrows()):\n",
    "        values = row[metrics].values.flatten().tolist()\n",
    "    \n",
    "        \n",
    "        values = values + [values[0]]\n",
    "        orig_values = data.iloc[i][metrics].values\n",
    "        ax.plot(theta, values, linewidth=1.75, linestyle=linestyle[i], label=row['Model'], marker='o', markersize=5, color=color_palette[idx % len(color_palette)])\n",
    "        ax.fill(theta, values, alpha=alpha[i], color=color_palette[idx % len(color_palette)])\n",
    "\n",
    "    max_vals = local_data[metrics].max().to_list()\n",
    "    max_vals_orig = data[metrics].max().to_list()\n",
    "    for i in range(len(theta)-1):\n",
    "        t = theta[i] \n",
    "        print(ax.get_ylim())\n",
    "        # v = max_vals[i] - max_vals[i] * 0.07\n",
    "        display_v = max_vals_orig[i]\n",
    "        # plt.text(t, v, f\"{display_v:.1f}\",fontweight='bold')\n",
    "        plt.text(t, ax.get_ylim()[-1] * 0.85, f\"{display_v:.1f}\",fontweight='bold')\n",
    "    \n",
    "    plt.yticks([0, 25, 50, 75, 100], [\"\", \"\", \"\", \"\", \"\"], color=\"black\", size=12)\n",
    "    plt.xticks(theta, metrics + [metrics[0]], color='black', size=12)\n",
    "    plt.legend(loc='upper right', bbox_to_anchor=(1.3, 1.1)) \n",
    "    \n",
    "    return fig\n",
    "fig = plot_radar_chart(df, metrics, title=\"Capabilities on the HEAR Benchmark\",rescale=True)\n",
    "plt.savefig('hear_capabilities.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/polar_plot_hear.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "1c9b2f2a-c153-43c7-a190-9e64c5ab926d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import plotly\n",
    "import pandas as pd\n",
    "import plotly.express as px\n",
    "import plotly.graph_objects as go"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "id": "026b2353-5856-43c8-b228-f08ddc68bcb7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import textwrap\n",
    "\n",
    "class ComplexRadar:\n",
    "    \"\"\"Create a complex radar chart with different scales for each variable\n",
    "    Args:\n",
    "    fig (`matplotlib.figure`) :  A matplotlib figure object to add the axes on.\n",
    "    variables (`list`) : a list of variables to. plot\n",
    "    ranges (`list` of `tuples`): A list of ranges (min, max) for each variable\n",
    "    n_ring_levels (`int): Number of ordinate or ring levels to draw.\n",
    "        Default: 5.\n",
    "    show_scales (`bool`): Indicates if we the ranges for each variable are plotted.\n",
    "        Default: True.\n",
    "    format_cfg (`dict`): A dictionary with formatting configurations.\n",
    "        Default: None.\n",
    "    Returns:\n",
    "    `matplotlib.figure.Figure`: a radar plot.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, fig, variables, ranges, n_ring_levels=5, show_scales=True, format_cfg=None):\n",
    "\n",
    "        self.format_cfg = format_cfg\n",
    "\n",
    "        # Calculate angles and create for each variable an axes\n",
    "        # Consider here the trick with having the first axes element twice (len+1)\n",
    "        angles = np.arange(0, 360, 360.0 / len(variables))\n",
    "        axes = [\n",
    "            fig.add_axes([0.1, 0.1, 0.9, 0.9], polar=True, label=\"axes{}\".format(i), **self.format_cfg[\"axes_args\"])\n",
    "            for i in range(len(variables) + 1)\n",
    "        ]\n",
    "\n",
    "        # Ensure clockwise rotation (first variable at the top N)\n",
    "        for ax in axes:\n",
    "            ax.set_theta_zero_location(\"N\")\n",
    "            ax.set_theta_direction(-1)\n",
    "            ax.set_axisbelow(True)\n",
    "\n",
    "        # Writing the ranges on each axes\n",
    "        for i, ax in enumerate(axes):\n",
    "\n",
    "            # Here we do the trick by repeating the first iteration\n",
    "            j = 0 if (i == 0 or i == 1) else i - 1\n",
    "            ax.set_ylim(*ranges[j])\n",
    "            # Set endpoint to True if you like to have values right before the last circle\n",
    "            grid = np.linspace(*ranges[j], num=n_ring_levels, endpoint=self.format_cfg[\"incl_endpoint\"])\n",
    "            gridlabel = [\"{}\".format(round(x, 2)) for x in grid]\n",
    "            gridlabel[0] = \"\"  # remove values from the center\n",
    "            lines, labels = ax.set_rgrids(\n",
    "                grid, labels=gridlabel, angle=angles[j], **self.format_cfg[\"rgrid_tick_lbls_args\"]\n",
    "            )\n",
    "\n",
    "            ax.set_ylim(*ranges[j])\n",
    "            ax.spines[\"polar\"].set_visible(False)\n",
    "            ax.grid(visible=False)\n",
    "\n",
    "            if show_scales is False:\n",
    "                ax.set_yticklabels([])\n",
    "\n",
    "        # Set all axes except the first one unvisible\n",
    "        for ax in axes[1:]:\n",
    "            ax.patch.set_visible(False)\n",
    "            ax.xaxis.set_visible(False)\n",
    "\n",
    "        # Setting the attributes\n",
    "        self.angle = np.deg2rad(np.r_[angles, angles[0]])\n",
    "        self.ranges = ranges\n",
    "        self.ax = axes[0]\n",
    "        self.ax1 = axes[1]\n",
    "        self.plot_counter = 0\n",
    "\n",
    "        # Draw (inner) circles and lines\n",
    "        self.ax.yaxis.grid(**self.format_cfg[\"rad_ln_args\"])\n",
    "        # Draw outer circle\n",
    "        self.ax.spines[\"polar\"].set(**self.format_cfg[\"outer_ring\"])\n",
    "        # Draw angle lines\n",
    "        self.ax.xaxis.grid(**self.format_cfg[\"angle_ln_args\"])\n",
    "\n",
    "        # ax1 is the duplicate of axes[0] (self.ax)\n",
    "        # Remove everything from ax1 except the plot itself\n",
    "        self.ax1.axis(\"off\")\n",
    "        self.ax1.set_zorder(9)\n",
    "\n",
    "        # Create the outer labels for each variable\n",
    "        l, text = self.ax.set_thetagrids(angles, labels=variables)\n",
    "\n",
    "        # Beautify them\n",
    "        labels = [t.get_text() for t in self.ax.get_xticklabels()]\n",
    "        labels = [\n",
    "            \"\\n\".join(\n",
    "                textwrap.wrap(\n",
    "                    label,\n",
    "                    self.format_cfg[\"theta_tick_lbls_txt_wrap\"],\n",
    "                    break_long_words=self.format_cfg[\"theta_tick_lbls_brk_lng_wrds\"],\n",
    "                )\n",
    "            )\n",
    "            for label in labels\n",
    "        ]\n",
    "        self.ax.set_xticklabels(labels, **self.format_cfg[\"theta_tick_lbls\"])\n",
    "\n",
    "        for t, a in zip(self.ax.get_xticklabels(), angles):\n",
    "            if a == 0:\n",
    "                t.set_ha(\"center\")\n",
    "            elif a > 0 and a < 180:\n",
    "                t.set_ha(\"left\")\n",
    "            elif a == 180:\n",
    "                t.set_ha(\"center\")\n",
    "            else:\n",
    "                t.set_ha(\"right\")\n",
    "\n",
    "        self.ax.tick_params(axis=\"both\", pad=self.format_cfg[\"theta_tick_lbls_pad\"])\n",
    "\n",
    "    def _scale_data(self, data, ranges):\n",
    "        \"\"\"Scales data[1:] to ranges[0]\"\"\"\n",
    "        for d, (y1, y2) in zip(data[1:], ranges[1:]):\n",
    "            assert (y1 <= d <= y2) or (y2 <= d <= y1)\n",
    "        x1, x2 = ranges[0]\n",
    "        d = data[0]\n",
    "        sdata = [d]\n",
    "        for d, (y1, y2) in zip(data[1:], ranges[1:]):\n",
    "            sdata.append((d - y1) / (y2 - y1) * (x2 - x1) + x1)\n",
    "        return sdata\n",
    "\n",
    "    def plot(self, data, *args, **kwargs):\n",
    "        \"\"\"Plots a line\"\"\"\n",
    "        sdata = self._scale_data(data, self.ranges)\n",
    "        self.ax1.plot(self.angle, np.r_[sdata, sdata[0]], *args, **kwargs)\n",
    "        self.plot_counter = self.plot_counter + 1\n",
    "\n",
    "    def use_legend(self, *args, **kwargs):\n",
    "        \"\"\"Shows a legend\"\"\"\n",
    "        self.ax1.legend(*args, **kwargs)\n",
    "\n",
    "\n",
    "def radar_plot(data, model_names, invert_range=[], config=None, fig=None):\n",
    "    \"\"\"Create a complex radar chart with different scales for each variable\n",
    "    Source: https://towardsdatascience.com/how-to-create-and-visualize-complex-radar-charts-f7764d0f3652\n",
    "\n",
    "    Args:\n",
    "        data (`List[dict]`): the results (list of metric + value pairs).\n",
    "            E.g. data = [{\"accuracy\": 0.9, \"precision\":0.8},{\"accuracy\": 0.7, \"precision\":0.6}]\n",
    "        names (`List[dict]`): model names.\n",
    "            E.g. names = [\"model1\", \"model 2\", ...]\n",
    "        invert_range (`List[dict]`, optional): the metrics to invert (in cases when smaller is better, e.g. speed)\n",
    "            E.g. invert_range=[\"latency_in_seconds\"]\n",
    "        config (`dict`, optional) : a specification of the formatting configurations, namely:\n",
    "\n",
    "            - rad_ln_args (`dict`, default `{\"visible\": True}`): The visibility of the radial (circle) lines.\n",
    "\n",
    "            - outer_ring (`dict`, default `{\"visible\": True}`): The visibility of the outer ring.\n",
    "\n",
    "            - angle_ln_args (`dict`, default `{\"visible\": True}`): The visibility of the angle lines.\n",
    "\n",
    "            - rgrid_tick_lbls_args (`dict`, default `{\"fontsize\": 12}`): The font size of the tick labels on the scales.\n",
    "\n",
    "            - theta_tick_lbls (`dict`, default `{\"fontsize\": 12}`): The font size of the variable labels on the plot.\n",
    "\n",
    "            - theta_tick_lbls_pad (`int`, default `3`): The padding of the variable labels on the plot.\n",
    "\n",
    "            - theta_tick_lbls_brk_lng_wrds (`bool`, default `True` ): Whether long words in the label are broken up or not.\n",
    "\n",
    "            - theta_tick_lbls_txt_wrap (`int`, default `15`): Text wrap for tick labels\n",
    "\n",
    "            - incl_endpoint (`bool`, default `False`): Include value endpoints on calse\n",
    "\n",
    "            - marker (`str`, default `\"o\"`): the shape of the marker used in the radar plot.\n",
    "\n",
    "            - markersize (`int`, default `3`): the shape of the marker used in the radar plot.\n",
    "\n",
    "            - legend_loc (`str`, default `\"upper right\"`): the location of the legend in the radar plot. Must be one of: 'upper left', 'upper right', 'lower left', 'lower right'.\n",
    "\n",
    "            - bbox_to_anchor (`tuple`, default `(2, 1)`: anchor for the legend.\n",
    "        fig (`matplotlib.figure.Figure`, optional): figure used to plot the radar plot.\n",
    "\n",
    "    Returns:\n",
    "        `matplotlib.figure.Figure`\n",
    "    \"\"\"\n",
    "    data = pd.DataFrame(data)\n",
    "    data.index = model_names\n",
    "    variables = data.keys()\n",
    "    if all(x in variables for x in invert_range) is False:\n",
    "        raise ValueError(\"All of the metrics in `invert_range` should be in the data provided.\")\n",
    "    min_max_per_variable = data.describe().T[[\"min\", \"max\"]]\n",
    "    min_max_per_variable[\"min\"] = min_max_per_variable[\"min\"] - 0.1 * (\n",
    "        min_max_per_variable[\"max\"] - min_max_per_variable[\"min\"]\n",
    "    )\n",
    "    min_max_per_variable[\"max\"] = min_max_per_variable[\"max\"] + 0.1 * (\n",
    "        min_max_per_variable[\"max\"] - min_max_per_variable[\"min\"]\n",
    "    )\n",
    "\n",
    "    ranges = list(min_max_per_variable.itertuples(index=False, name=None))\n",
    "    ranges = [\n",
    "        (max_value, min_value) if var in invert_range else (min_value, max_value)\n",
    "        for var, (min_value, max_value) in zip(variables, ranges)\n",
    "    ]\n",
    "    format_cfg = {\n",
    "        \"axes_args\": {},\n",
    "        \"rad_ln_args\": {\"visible\": True},\n",
    "        \"outer_ring\": {\"visible\": True},\n",
    "        \"angle_ln_args\": {\"visible\": True},\n",
    "        \"rgrid_tick_lbls_args\": {\"fontsize\": 12},\n",
    "        \"theta_tick_lbls\": {\"fontsize\": 12},\n",
    "        \"theta_tick_lbls_pad\": 3,\n",
    "        \"theta_tick_lbls_brk_lng_wrds\": True,\n",
    "        \"theta_tick_lbls_txt_wrap\": 15,\n",
    "        \"incl_endpoint\": False,\n",
    "        \"marker\": \"o\",\n",
    "        \"markersize\": 3,\n",
    "        \"legend_loc\": \"upper right\",\n",
    "        \"bbox_to_anchor\": (2, 1),\n",
    "    }\n",
    "    if config is not None:\n",
    "        format_cfg.update(config)\n",
    "    if fig is None:\n",
    "        fig = plt.figure()\n",
    "    radar = ComplexRadar(\n",
    "        fig,\n",
    "        variables,\n",
    "        ranges,\n",
    "        n_ring_levels=3,\n",
    "        show_scales=True,\n",
    "        format_cfg=format_cfg,\n",
    "    )\n",
    "    for g in zip(data.index):\n",
    "        radar.plot(data.loc[g].values, label=g, marker=format_cfg[\"marker\"], markersize=format_cfg[\"markersize\"])\n",
    "        radar.use_legend(**{\"loc\": format_cfg[\"legend_loc\"], \"bbox_to_anchor\": format_cfg[\"bbox_to_anchor\"]})\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "id": "1629fb8f-8abd-4183-bc62-ddb2aab8409e",
   "metadata": {},
   "outputs": [],
   "source": [
    "rename = {'giant_mae_acav100M_40ms_10s-final-data=true-ep21=true-mode=amp-batch-size=256':'1.3B',\n",
    "          'giant_mae_acav100M_40ms_10s-final-data=true-ep31=true-mode=amp-batch-size=256': '4B',\n",
    "         }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "id": "4209bf32-347f-4a65-88df-4133f06ff17c",
   "metadata": {},
   "outputs": [],
   "source": [
    "from io import StringIO\n",
    "df = pd.read_csv(StringIO(\"\"\"\n",
    "Beehive StatesF0\tBeehive StatesF1\tBeehive\tBeijing Opera Percussion\tCREMA-D\tDCASE16\tESC-50\tFSD50K\tGTZAN Genre\tGTZAN Music Speech\tGunshot Triangulation\tLibriCount\tMAESTRO 5hr\tMridangam Stroke\tMridangam Tonic\tNSynth Pitch 50hr\tNSynth Pitch 5hr\tSpeech Commands 5hr\tSpeech Commands Full\tVocal Imitations\tVoxLingua107 Top10\n",
    "giant_mae_acav100M_40ms_10s-final-data=true-ep21=true-mode=amp-batch-size=256\t33.62\t62.83\t48.225\t92.37\t78.77\t94.41\t83.3\t52.75\t89.6\t96.92\t95.24\t78.67\t42.25\t97.1\t96.52\t84.7\t72.8\t95.38\t97.44\t16.16\t69.86\n",
    "giant_mae_acav100M_40ms_10s-final-data=true-ep31=true-mode=amp-batch-size=256\t38.9\t64.41\t51.655\t95.35\t80.16\t93.45\t84.4\t53.74\t88\t97.69\t90.77\t78.48\t42.64\t97.1\t96.55\t85.39\t74.4\t96.63\t97.65\t16.84\t72.33\"\"\"),sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "id": "90577c82-cfbf-47ae-8b4b-a9a3d2d67740",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>variable</th>\n",
       "      <th>value</th>\n",
       "      <th>model</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beehive StatesF0</td>\n",
       "      <td>33.620</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beehive StatesF0</td>\n",
       "      <td>38.900</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beehive StatesF1</td>\n",
       "      <td>62.830</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beehive StatesF1</td>\n",
       "      <td>64.410</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beehive</td>\n",
       "      <td>48.225</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beehive</td>\n",
       "      <td>51.655</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beijing Opera Percussion</td>\n",
       "      <td>92.370</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Beijing Opera Percussion</td>\n",
       "      <td>95.350</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>CREMA-D</td>\n",
       "      <td>78.770</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>CREMA-D</td>\n",
       "      <td>80.160</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>DCASE16</td>\n",
       "      <td>94.410</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>DCASE16</td>\n",
       "      <td>93.450</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>ESC-50</td>\n",
       "      <td>83.300</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>ESC-50</td>\n",
       "      <td>84.400</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>FSD50K</td>\n",
       "      <td>52.750</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>FSD50K</td>\n",
       "      <td>53.740</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>GTZAN Genre</td>\n",
       "      <td>89.600</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>GTZAN Genre</td>\n",
       "      <td>88.000</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>GTZAN Music Speech</td>\n",
       "      <td>96.920</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>GTZAN Music Speech</td>\n",
       "      <td>97.690</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Gunshot Triangulation</td>\n",
       "      <td>95.240</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Gunshot Triangulation</td>\n",
       "      <td>90.770</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>LibriCount</td>\n",
       "      <td>78.670</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>LibriCount</td>\n",
       "      <td>78.480</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>MAESTRO 5hr</td>\n",
       "      <td>42.250</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>MAESTRO 5hr</td>\n",
       "      <td>42.640</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Mridangam Stroke</td>\n",
       "      <td>97.100</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Mridangam Stroke</td>\n",
       "      <td>97.100</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Mridangam Tonic</td>\n",
       "      <td>96.520</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Mridangam Tonic</td>\n",
       "      <td>96.550</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>NSynth Pitch 50hr</td>\n",
       "      <td>84.700</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>NSynth Pitch 50hr</td>\n",
       "      <td>85.390</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>NSynth Pitch 5hr</td>\n",
       "      <td>72.800</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>NSynth Pitch 5hr</td>\n",
       "      <td>74.400</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Speech Commands 5hr</td>\n",
       "      <td>95.380</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Speech Commands 5hr</td>\n",
       "      <td>96.630</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Speech Commands Full</td>\n",
       "      <td>97.440</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Speech Commands Full</td>\n",
       "      <td>97.650</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Vocal Imitations</td>\n",
       "      <td>16.160</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>Vocal Imitations</td>\n",
       "      <td>16.840</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>VoxLingua107 Top10</td>\n",
       "      <td>69.860</td>\n",
       "      <td>1.3B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>giant_mae_acav100M_40ms_10s-final-data=true-ep...</td>\n",
       "      <td>VoxLingua107 Top10</td>\n",
       "      <td>72.330</td>\n",
       "      <td>4B</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                index  \\\n",
       "0   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "1   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "2   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "3   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "4   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "5   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "6   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "7   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "8   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "9   giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "10  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "11  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "12  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "13  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "14  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "15  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "16  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "17  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "18  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "19  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "20  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "21  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "22  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "23  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "24  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "25  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "26  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "27  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "28  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "29  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "30  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "31  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "32  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "33  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "34  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "35  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "36  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "37  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "38  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "39  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "40  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "41  giant_mae_acav100M_40ms_10s-final-data=true-ep...   \n",
       "\n",
       "                    variable   value model  \n",
       "0           Beehive StatesF0  33.620  1.3B  \n",
       "1           Beehive StatesF0  38.900    4B  \n",
       "2           Beehive StatesF1  62.830  1.3B  \n",
       "3           Beehive StatesF1  64.410    4B  \n",
       "4                    Beehive  48.225  1.3B  \n",
       "5                    Beehive  51.655    4B  \n",
       "6   Beijing Opera Percussion  92.370  1.3B  \n",
       "7   Beijing Opera Percussion  95.350    4B  \n",
       "8                    CREMA-D  78.770  1.3B  \n",
       "9                    CREMA-D  80.160    4B  \n",
       "10                   DCASE16  94.410  1.3B  \n",
       "11                   DCASE16  93.450    4B  \n",
       "12                    ESC-50  83.300  1.3B  \n",
       "13                    ESC-50  84.400    4B  \n",
       "14                    FSD50K  52.750  1.3B  \n",
       "15                    FSD50K  53.740    4B  \n",
       "16               GTZAN Genre  89.600  1.3B  \n",
       "17               GTZAN Genre  88.000    4B  \n",
       "18        GTZAN Music Speech  96.920  1.3B  \n",
       "19        GTZAN Music Speech  97.690    4B  \n",
       "20     Gunshot Triangulation  95.240  1.3B  \n",
       "21     Gunshot Triangulation  90.770    4B  \n",
       "22                LibriCount  78.670  1.3B  \n",
       "23                LibriCount  78.480    4B  \n",
       "24               MAESTRO 5hr  42.250  1.3B  \n",
       "25               MAESTRO 5hr  42.640    4B  \n",
       "26          Mridangam Stroke  97.100  1.3B  \n",
       "27          Mridangam Stroke  97.100    4B  \n",
       "28           Mridangam Tonic  96.520  1.3B  \n",
       "29           Mridangam Tonic  96.550    4B  \n",
       "30         NSynth Pitch 50hr  84.700  1.3B  \n",
       "31         NSynth Pitch 50hr  85.390    4B  \n",
       "32          NSynth Pitch 5hr  72.800  1.3B  \n",
       "33          NSynth Pitch 5hr  74.400    4B  \n",
       "34       Speech Commands 5hr  95.380  1.3B  \n",
       "35       Speech Commands 5hr  96.630    4B  \n",
       "36      Speech Commands Full  97.440  1.3B  \n",
       "37      Speech Commands Full  97.650    4B  \n",
       "38          Vocal Imitations  16.160  1.3B  \n",
       "39          Vocal Imitations  16.840    4B  \n",
       "40        VoxLingua107 Top10  69.860  1.3B  \n",
       "41        VoxLingua107 Top10  72.330    4B  "
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_score = pd.melt(df.reset_index(), value_vars = df.columns, id_vars=['index'])\n",
    "df_score['value'] = df_score['value'].astype(float)\n",
    "df_score['model'] = df_score['index'].map(rename)\n",
    "df_score"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "id": "13292f04-cdeb-4810-8587-2a35def11c5b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "fill": "toself",
         "hovertemplate": "model=1.3B<br>value=%{text}<br>variable=%{theta}<extra></extra>",
         "legendgroup": "1.3B",
         "line": {
          "color": "#636EFA",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines+markers+text",
         "name": "1.3B",
         "r": [
          33.62,
          62.83,
          48.225,
          92.37,
          78.77,
          94.41,
          83.3,
          52.75,
          89.6,
          96.92,
          95.24,
          78.67,
          42.25,
          97.1,
          96.52,
          84.7,
          72.8,
          95.38,
          97.44,
          16.16,
          69.86,
          33.62
         ],
         "showlegend": true,
         "subplot": "polar",
         "text": [
          33.62,
          62.83,
          48.225,
          92.37,
          78.77,
          94.41,
          83.3,
          52.75,
          89.6,
          96.92,
          95.24,
          78.67,
          42.25,
          97.1,
          96.52,
          84.7,
          72.8,
          95.38,
          97.44,
          16.16,
          69.86,
          33.62
         ],
         "theta": [
          "Beehive StatesF0",
          "Beehive StatesF1",
          "Beehive",
          "Beijing Opera Percussion",
          "CREMA-D",
          "DCASE16",
          "ESC-50",
          "FSD50K",
          "GTZAN Genre",
          "GTZAN Music Speech",
          "Gunshot Triangulation",
          "LibriCount",
          "MAESTRO 5hr",
          "Mridangam Stroke",
          "Mridangam Tonic",
          "NSynth Pitch 50hr",
          "NSynth Pitch 5hr",
          "Speech Commands 5hr",
          "Speech Commands Full",
          "Vocal Imitations",
          "VoxLingua107 Top10",
          "Beehive StatesF0"
         ],
         "type": "scatterpolar"
        },
        {
         "fill": "toself",
         "hovertemplate": "model=4B<br>value=%{text}<br>variable=%{theta}<extra></extra>",
         "legendgroup": "4B",
         "line": {
          "color": "#EF553B",
          "dash": "solid"
         },
         "marker": {
          "symbol": "circle"
         },
         "mode": "lines+markers+text",
         "name": "4B",
         "r": [
          38.9,
          64.41,
          51.655,
          95.35,
          80.16,
          93.45,
          84.4,
          53.74,
          88,
          97.69,
          90.77,
          78.48,
          42.64,
          97.1,
          96.55,
          85.39,
          74.4,
          96.63,
          97.65,
          16.84,
          72.33,
          38.9
         ],
         "showlegend": true,
         "subplot": "polar",
         "text": [
          38.9,
          64.41,
          51.655,
          95.35,
          80.16,
          93.45,
          84.4,
          53.74,
          88,
          97.69,
          90.77,
          78.48,
          42.64,
          97.1,
          96.55,
          85.39,
          74.4,
          96.63,
          97.65,
          16.84,
          72.33,
          38.9
         ],
         "theta": [
          "Beehive StatesF0",
          "Beehive StatesF1",
          "Beehive",
          "Beijing Opera Percussion",
          "CREMA-D",
          "DCASE16",
          "ESC-50",
          "FSD50K",
          "GTZAN Genre",
          "GTZAN Music Speech",
          "Gunshot Triangulation",
          "LibriCount",
          "MAESTRO 5hr",
          "Mridangam Stroke",
          "Mridangam Tonic",
          "NSynth Pitch 50hr",
          "NSynth Pitch 5hr",
          "Speech Commands 5hr",
          "Speech Commands Full",
          "Vocal Imitations",
          "VoxLingua107 Top10",
          "Beehive StatesF0"
         ],
         "type": "scatterpolar"
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "model"
         },
         "tracegroupgap": 0
        },
        "margin": {
         "t": 60
        },
        "polar": {
         "angularaxis": {
          "direction": "clockwise",
          "rotation": 90
         },
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        }
       }
      },
      "text/html": [
       "<div>                            <div id=\"4b08e848-bec8-4e8b-bb73-4adf207f9e0f\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"4b08e848-bec8-4e8b-bb73-4adf207f9e0f\")) {                    Plotly.newPlot(                        \"4b08e848-bec8-4e8b-bb73-4adf207f9e0f\",                        [{\"hovertemplate\":\"model=1.3B\\u003cbr\\u003evalue=%{text}\\u003cbr\\u003evariable=%{theta}\\u003cextra\\u003e\\u003c\\u002fextra\\u003e\",\"legendgroup\":\"1.3B\",\"line\":{\"color\":\"#636EFA\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines+markers+text\",\"name\":\"1.3B\",\"r\":[33.62,62.83,48.225,92.37,78.77,94.41,83.3,52.75,89.6,96.92,95.24,78.67,42.25,97.1,96.52,84.7,72.8,95.38,97.44,16.16,69.86,33.62],\"showlegend\":true,\"subplot\":\"polar\",\"text\":[33.62,62.83,48.225,92.37,78.77,94.41,83.3,52.75,89.6,96.92,95.24,78.67,42.25,97.1,96.52,84.7,72.8,95.38,97.44,16.16,69.86,33.62],\"theta\":[\"Beehive StatesF0\",\"Beehive StatesF1\",\"Beehive\",\"Beijing Opera Percussion\",\"CREMA-D\",\"DCASE16\",\"ESC-50\",\"FSD50K\",\"GTZAN Genre\",\"GTZAN Music Speech\",\"Gunshot Triangulation\",\"LibriCount\",\"MAESTRO 5hr\",\"Mridangam Stroke\",\"Mridangam Tonic\",\"NSynth Pitch 50hr\",\"NSynth Pitch 5hr\",\"Speech Commands 5hr\",\"Speech Commands Full\",\"Vocal Imitations\",\"VoxLingua107 Top10\",\"Beehive StatesF0\"],\"type\":\"scatterpolar\",\"fill\":\"toself\"},{\"hovertemplate\":\"model=4B\\u003cbr\\u003evalue=%{text}\\u003cbr\\u003evariable=%{theta}\\u003cextra\\u003e\\u003c\\u002fextra\\u003e\",\"legendgroup\":\"4B\",\"line\":{\"color\":\"#EF553B\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines+markers+text\",\"name\":\"4B\",\"r\":[38.9,64.41,51.655,95.35,80.16,93.45,84.4,53.74,88.0,97.69,90.77,78.48,42.64,97.1,96.55,85.39,74.4,96.63,97.65,16.84,72.33,38.9],\"showlegend\":true,\"subplot\":\"polar\",\"text\":[38.9,64.41,51.655,95.35,80.16,93.45,84.4,53.74,88.0,97.69,90.77,78.48,42.64,97.1,96.55,85.39,74.4,96.63,97.65,16.84,72.33,38.9],\"theta\":[\"Beehive StatesF0\",\"Beehive StatesF1\",\"Beehive\",\"Beijing Opera Percussion\",\"CREMA-D\",\"DCASE16\",\"ESC-50\",\"FSD50K\",\"GTZAN Genre\",\"GTZAN Music Speech\",\"Gunshot Triangulation\",\"LibriCount\",\"MAESTRO 5hr\",\"Mridangam Stroke\",\"Mridangam Tonic\",\"NSynth Pitch 50hr\",\"NSynth Pitch 5hr\",\"Speech Commands 5hr\",\"Speech Commands Full\",\"Vocal Imitations\",\"VoxLingua107 Top10\",\"Beehive StatesF0\"],\"type\":\"scatterpolar\",\"fill\":\"toself\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"polar\":{\"domain\":{\"x\":[0.0,1.0],\"y\":[0.0,1.0]},\"angularaxis\":{\"direction\":\"clockwise\",\"rotation\":90}},\"legend\":{\"title\":{\"text\":\"model\"},\"tracegroupgap\":0},\"margin\":{\"t\":60}},                        {\"responsive\": true}                    ).then(function(){\n",
       "                            \n",
       "var gd = document.getElementById('4b08e848-bec8-4e8b-bb73-4adf207f9e0f');\n",
       "var x = new MutationObserver(function (mutations, observer) {{\n",
       "        var display = window.getComputedStyle(gd).display;\n",
       "        if (!display || display === 'none') {{\n",
       "            console.log([gd, 'removed!']);\n",
       "            Plotly.purge(gd);\n",
       "            observer.disconnect();\n",
       "        }}\n",
       "}});\n",
       "\n",
       "// Listen for the removal of the full notebook cells\n",
       "var notebookContainer = gd.closest('#notebook-container');\n",
       "if (notebookContainer) {{\n",
       "    x.observe(notebookContainer, {childList: true});\n",
       "}}\n",
       "\n",
       "// Listen for the clearing of the current output cell\n",
       "var outputEl = gd.closest('.output');\n",
       "if (outputEl) {{\n",
       "    x.observe(outputEl, {childList: true});\n",
       "}}\n",
       "\n",
       "                        })                };                });            </script>        </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "CATEGORIES = df.columns\n",
    "\n",
    "fig = px.line_polar(df_score, r = 'value', theta= 'variable',line_close = True, category_orders = {\"category\": CATEGORIES},\n",
    "                    color = 'model', markers=True, color_discrete_sequence=px.colors.qualitative.Plotly, text='value')\n",
    "fig.update_traces(fill='toself')\n",
    "# fig.update_traces(mode=\"markers\", marker=dict(line_color='white', opacity=0.7))\n",
    "\n",
    "fig.show()\n",
    "fig.update_layout(\n",
    "    font=dict(\n",
    "        size=18,\n",
    "    ),\n",
    ")\n",
    "fig.write_image(\"fig.png\", width=800, height=600, scale=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "id": "8c33cd06-3329-42a7-a46b-7b43cec24532",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_976194/1214083871.py:45: UserWarning:\n",
      "\n",
      "Attempting to set identical low and high ylims makes transformation singular; automatically expanding.\n",
      "\n",
      "/tmp/ipykernel_976194/1214083871.py:54: UserWarning:\n",
      "\n",
      "Attempting to set identical low and high ylims makes transformation singular; automatically expanding.\n",
      "\n",
      "/tmp/ipykernel_976194/1214083871.py:122: RuntimeWarning:\n",
      "\n",
      "invalid value encountered in scalar divide\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 22 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "scores = []\n",
    "model_names = []\n",
    "for row in df.T:\n",
    "    scores.append(df.loc[row].to_dict())\n",
    "    model_names.append(rename[row])\n",
    "r = radar_plot(data = [scores[0]], model_names=[tuple(model_names)[0]])\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "36e95105-5b9b-49c3-933b-c78a57b0fdc2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import plotly.graph_objects as go\n",
    "\n",
    "cars = ['mpg/30','cyl/8','disp/500','hp/300','drat/5','wt/6','qsec/23','vs/1','am/1','gear/5','carb/8']\n",
    "cars = [*cars, cars[0]]\n",
    "\n",
    "scales=[30,8,500,300,5,6,23,1,1,5,8]\n",
    "Mazda_RX4 = [21,6,160,110,3.9,2.62,16.46,0,1,4,4]\n",
    "Mazda_RX4_Wag = [21,6,160,110,3.9,2.875,17.02,0,1,4,4]\n",
    "Datsun_710 = [22.8,4,108,93,3.85,2.32,18.61,1,1,4,1]\n",
    "\n",
    "Mazda_RX4 = [i / j for i, j in zip(Mazda_RX4, scales)]\n",
    "Mazda_RX4_Wag = [i / j for i, j in zip(Mazda_RX4_Wag, scales)]\n",
    "Datsun_710 = [i / j for i, j in zip(Datsun_710, scales)]\n",
    "\n",
    "Mazda_RX4 = [*Mazda_RX4, Mazda_RX4[0]]\n",
    "Mazda_RX4_Wag = [*Mazda_RX4_Wag, Mazda_RX4_Wag[0]]\n",
    "Datsun_710 = [*Datsun_710, Datsun_710[0]]\n",
    "\n",
    "\n",
    "car_plot = go.Figure(\n",
    "    data=[\n",
    "        go.Scatterpolar(r=Mazda_RX4, theta=cars, name='Mazda_RX4', fill= \"toself\"),\n",
    "        go.Scatterpolar(r=Mazda_RX4_Wag, theta=cars, name='Mazda_RX4_Wag', fill= \"toself\"),\n",
    "        go.Scatterpolar(r=Datsun_710, theta=cars, name='Datsun_710', fill= \"toself\")\n",
    "    ],\n",
    "    layout=go.Layout(\n",
    "        polar={'radialaxis': {'visible': True}},\n",
    "        showlegend=True\n",
    "    )\n",
    ")\n",
    "car_plot.update_layout(\n",
    "    font=dict(\n",
    "        size=18,\n",
    "    ),\n",
    ")\n",
    "car_plot.write_image(\"fig.png\", width=800, height=600, scale=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "id": "a2f82dc0-cd1a-490c-a5ab-6c5c2a79bd74",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data for the radar chart\n",
    "labels = ['MAE1', 'MAE2', 'MAE3', 'MAE4', 'MAE5', 'MAE6', 'MAE7', 'MAE8', 'MAE9', 'MAE10',\n",
    "          'MAE11', 'MAE12', 'MAE13', 'MAE14', 'MAE15', 'MAE16', 'MAE17', 'MAE18']\n",
    "values_base_ced = [48.4, 96.6, 69.1, 92.2, 96.7, 65.5, 88.6, 94.4, 89.3, 67.9, 14.8, 97.4, 96.6, 82.8, 68.2, 86.9, 89.7, 22.7, 38.6]\n",
    "values_whisper_base = [57.0, 94.5, 71.3, 9.2, 77.1, 43.1, 81.0, 95.3, 80.4, 63.9, 0.0, 96.5, 89.5, 59.3, 36.8, 96.8, 97.9, 19.7, 88.7]\n",
    "values_whisper_tiny = [63.2, 92.4, 68.0, 8.1, 71.0, 39.3, 77.9, 96.0, 84.5, 59.4, 0.0, 96.1, 88.3, 55.5, 35.2, 94.2, 96.9, 17.6, 82.5]\n",
    "values_best = [87.8, 97.5, 75.2, 92.5, 96.1, 64.1, 96.7, 90.8, 99.2, 78.5, 46.9, 97.5, 94.1, 90.0, 87.8, 97.6, 97.8, 21.5, 72.2]\n",
    "\n",
    "# Number of variables\n",
    "num_vars = len(labels)\n",
    "\n",
    "# Calculate angles for each axis\n",
    "angles = np.linspace(0, 2 * np.pi, num_vars, endpoint=False).tolist()\n",
    "\n",
    "# Close the plot\n",
    "values_base_ced += values_base_ced[:0]\n",
    "values_whisper_base += values_whisper_base[:0]\n",
    "values_whisper_tiny += values_whisper_tiny[:0]\n",
    "values_best += values_best[:0]\n",
    "angles += angles[:1]\n",
    "\n",
    "# Plotting the radar chart\n",
    "fig, ax = plt.subplots(figsize=(10, 10), subplot_kw=dict(polar=True))\n",
    "ax.fill(angles, values_base_ced, color='b', alpha=0.25, label='base-ced')\n",
    "ax.fill(angles, values_whisper_base, color='r', alpha=0.25, label='whisper-base')\n",
    "ax.fill(angles, values_whisper_tiny, color='g', alpha=0.25, label='whisper-tiny')\n",
    "# ax.fill(angles, values_best, color='purple', alpha=0.25, label='BEST')\n",
    "\n",
    "# Set labels for each axis\n",
    "ax.set_thetagrids(np.degrees(angles[:-1]), labels)\n",
    "\n",
    "# Add a legend\n",
    "ax.legend(loc='upper right', bbox_to_anchor=(0.1, 0.1))\n",
    "\n",
    "# Show the plot\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

